Characteristic formulation of the Regge-Wheeler and Zerilli Green functions

We present a characteristic initial value approach to calculating the Green function of the Regge-Wheeler and Zerilli equations. We combine well-known numerical methods with newly derived initial data to obtain a scheme which can in principle be generalised to any desired order of convergence. We demonstrate the approach with implementations up to sixth-order in the grid spacing. By combining the results of our numerical code with late-time tail expansions and methods of subtracting the direct part of the Green function, we show that the scalar self-force in Schwarzschild spacetime can be computed to better accuracy than previous Green-function based approaches. We also demonstrate agreement with frequency-domain methods for computing the Green function in the gravitational case. Finally, we apply the Regge-Wheeler and Zerilli Green functions to the computation of the gravitational energy flux.

==> anc/Vi_Derivation.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    239179,       6766]
NotebookOptionsPosition[    225832,       6535]
NotebookOutlinePosition[    226190,       6551]
CellTagsIndexPosition[    226147,       6548]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Derivation of Initial Data for Regge-Wheeler and Zerilli Green Functions\
\>", "Title",
 CellChangeTimes->{{3.8129752308368063`*^9, 3.8129752442281723`*^9}, {
  3.8237590616305428`*^9, 
  3.823759068746311*^9}},ExpressionUUID->"7d10753f-81be-45b8-aa9d-\
c8b1292f0d8d"],

Cell[TextData[{
 "We derive the initial data for the Regge - Wheeler function, up to ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["V", "6"], "."}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "f0048927-f1f2-48fa-93fb-2f9a8b3f0219"],
 " Extending to further ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "i"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "9af513d3-abad-470f-b434-042ade35cade"],
 "\[CloseCurlyQuote]s is trivial.\n\nWe include in this notebook the series \
expansions about coincidence.\n\nIn what follows, r is the integration point, \
r0 is the base point. X denotes ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[CapitalDelta]r", "*"], "."}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "f07dd7b3-87f2-4a9d-9593-97d00263bb3e"],
 "\n\nIf only the expressions themselves are desired, they can be accessed \
via the Get[] function. The ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["V", "i"], "'"}], "s", " ", "are", " ", "denoted", " ", 
    RowBox[{"Vi", "[", 
     RowBox[{"r", ",", "r0"}], "]"}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "890627e6-6520-4f2e-bcdf-acec4a659c88"],
 ", the series expansions by ViSeries"
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.8129751640067463`*^9, 3.812975213956449*^9}, {
  3.8129752605250387`*^9, 3.812975271972673*^9}, {3.8129760611104517`*^9, 
  3.812976093511939*^9}, {3.812976686359748*^9, 3.812976751360496*^9}, {
  3.812977844169755*^9, 
  3.8129778450993147`*^9}},ExpressionUUID->"1993e50b-fb7a-42d4-ac17-\
87ed95549086"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "Miscellaneous", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"rs", "[", "r_", "]"}], ":=", " ", 
     RowBox[{"r", " ", "+", " ", 
      RowBox[{"2", "M", " ", 
       RowBox[{"Log", "[", 
        RowBox[{
         FractionBox["r", 
          RowBox[{"2", "M"}]], "-", "1"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["X", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"r_", ",", "r0_"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"rs", "'"}], "[", "r", "]"}], "//", "Simplify"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"f", "[", "r_", "]"}], "=", 
     RowBox[{"1", "-", 
      RowBox[{"2", 
       RowBox[{"M", "/", "r"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"RWV", "[", "r_", "]"}], ":=", 
     RowBox[{
      RowBox[{"f", "[", "r", "]"}], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"l", 
          RowBox[{"(", 
           RowBox[{"l", "+", "1"}], ")"}]}], 
         SuperscriptBox["r", "2"]], "-", 
        RowBox[{
         FractionBox[
          RowBox[{"2", "M"}], 
          SuperscriptBox["r", "3"]], 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["s", "2"], "-", "1"}], ")"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ZerV", "[", "r_", "]"}], ":=", 
    RowBox[{
     FractionBox[
      RowBox[{"f", "[", "r", "]"}], 
      RowBox[{
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Lambda]", " ", "+", " ", 
          FractionBox[
           RowBox[{"3", "M"}], "r"]}], ")"}], "2"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["\[Lambda]", "2"], 
        RowBox[{"(", 
         RowBox[{"\[Lambda]", " ", "+", " ", "1", " ", "+", " ", 
          FractionBox[
           RowBox[{"3", "M"}], "r"]}], ")"}]}], " ", "+", " ", 
       RowBox[{
        FractionBox[
         RowBox[{"18", " ", 
          SuperscriptBox["M", "2"]}], 
         SuperscriptBox["r", "2"]], 
        RowBox[{"(", 
         RowBox[{"\[Lambda]", "+", 
          FractionBox["M", "r"]}], ")"}]}]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Wave", "[", "\[Phi]_", "]"}], ":=", 
     RowBox[{
      RowBox[{"f", "[", "r", "]"}], 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"f", "[", "r", "]"}], 
         RowBox[{"D", "[", 
          RowBox[{"\[Phi]", ",", "r"}], "]"}]}], ",", "r"}], "]"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.753535139687223*^9, 3.753535176266675*^9}, {
  3.753535622026167*^9, 3.753535622830978*^9}, {3.7535357069836884`*^9, 
  3.753535720715392*^9}, {3.753536774794054*^9, 3.753536778368259*^9}, {
  3.799485937136778*^9, 3.799486090091199*^9}, {3.81297522428624*^9, 
  3.812975295503046*^9}, {3.823759074966178*^9, 3.8237590750971317`*^9}, {
  3.823759181321238*^9, 3.823759187924282*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"f7f92649-71bd-4230-a7ea-df061d9fb6f9"],

Cell[CellGroupData[{

Cell["Series Expansions of denominators (run first)", "Subsection",
 CellChangeTimes->{{3.8129762943140097`*^9, 3.8129763100306*^9}, {
  3.8237593167811832`*^9, 
  3.823759319416456*^9}},ExpressionUUID->"7020d4b2-98bc-49b4-97b2-\
9c1fd5723cbc"],

Cell[TextData[{
 "We will need high order expansions of powers of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", 
     SubscriptBox["\[CapitalDelta]r", "*"]], ".", " "}], TraditionalForm]],
  ExpressionUUID->"26de6fd2-6cb9-4a1b-a32b-97e421a6f791"],
 "We compute these here to save time later.\nThese are specifically used to \
ensure the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "i"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "3c7abfc2-ab28-4ec8-bb32-da010bf86a29"],
 "\[OpenCurlyQuote]s are regular at r = r\[CloseCurlyQuote]."
}], "Text",
 CellChangeTimes->{{3.8129763422309713`*^9, 3.812976365446854*^9}, {
  3.8237594530963573`*^9, 
  3.823759493730811*^9}},ExpressionUUID->"c7a53d18-17f3-4747-b22c-\
28b88c2cab03"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SeriesOrder", " ", "=", " ", "20"}], ";"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{
   RowBox[{"HighestCoeffOrder", " ", "=", " ", "11"}], ";"}], " "}]}], "Input",\

 CellLabel->"In[7]:=",ExpressionUUID->"85a6e808-5628-4cd9-9a8a-7ff05f0e85bc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalDelta]rsSeries", " ", "=", " ", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"rs", "[", "r", "]"}], "-", 
           RowBox[{"rs", "[", "r0", "]"}]}], ")"}]], ",", " ", 
        RowBox[{"{", 
         RowBox[{"r", ",", " ", "r0", ",", " ", "SeriesOrder"}], "}"}]}], 
       "]"}], "]"}], ",", " ", 
     RowBox[{"r", "-", "r0"}], ",", " ", "Simplify"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]rsSeries2", " ", "=", " ", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{"\[CapitalDelta]rsSeries", " ", "\[CapitalDelta]rsSeries"}], 
        ",", " ", 
        RowBox[{"r", "-", "r0"}]}], "]"}], "/.", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"r", "-", "r0"}], ")"}], "n_"], "/;", 
        RowBox[{"n", ">", "SeriesOrder"}]}], "\[RuleDelayed]", " ", "0"}]}], 
     ",", " ", 
     RowBox[{"r", "-", "r0"}], ",", " ", "Simplify"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]rsSeries3", " ", "=", " ", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{"\[CapitalDelta]rsSeries", " ", "\[CapitalDelta]rsSeries2"}], 
        ",", " ", 
        RowBox[{"r", "-", "r0"}]}], "]"}], "/.", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"r", "-", "r0"}], ")"}], "n_"], "/;", 
        RowBox[{"n", ">", "SeriesOrder"}]}], "\[RuleDelayed]", " ", "0"}]}], 
     ",", " ", 
     RowBox[{"r", "-", "r0"}], ",", " ", "Simplify"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]rsSeries4", " ", "=", " ", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{"\[CapitalDelta]rsSeries", " ", "\[CapitalDelta]rsSeries3"}], 
        ",", " ", 
        RowBox[{"r", "-", "r0"}]}], "]"}], "/.", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"r", "-", "r0"}], ")"}], "n_"], "/;", 
        RowBox[{"n", ">", "SeriesOrder"}]}], "\[RuleDelayed]", " ", "0"}]}], 
     ",", " ", 
     RowBox[{"r", "-", "r0"}], ",", " ", "Simplify"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]rsSeries5", " ", "=", " ", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{"\[CapitalDelta]rsSeries", " ", "\[CapitalDelta]rsSeries4"}], 
        ",", " ", 
        RowBox[{"r", "-", "r0"}]}], "]"}], "/.", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"r", "-", "r0"}], ")"}], "n_"], "/;", 
        RowBox[{"n", ">", "SeriesOrder"}]}], "\[RuleDelayed]", " ", "0"}]}], 
     ",", " ", 
     RowBox[{"r", "-", "r0"}], ",", " ", "Simplify"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]rsSeries6", " ", "=", " ", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{"\[CapitalDelta]rsSeries", " ", "\[CapitalDelta]rsSeries5"}], 
        ",", " ", 
        RowBox[{"r", "-", "r0"}]}], "]"}], "/.", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"r", "-", "r0"}], ")"}], "n_"], "/;", 
        RowBox[{"n", ">", "SeriesOrder"}]}], "\[RuleDelayed]", " ", "0"}]}], 
     ",", " ", 
     RowBox[{"r", "-", "r0"}], ",", " ", "Simplify"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]rsSeries7", " ", "=", " ", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{"\[CapitalDelta]rsSeries", " ", "\[CapitalDelta]rsSeries6"}], 
        ",", " ", 
        RowBox[{"r", "-", "r0"}]}], "]"}], "/.", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"r", "-", "r0"}], ")"}], "n_"], "/;", 
        RowBox[{"n", ">", "SeriesOrder"}]}], "\[RuleDelayed]", " ", "0"}]}], 
     ",", " ", 
     RowBox[{"r", "-", "r0"}], ",", " ", "Simplify"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]rsSeries8", " ", "=", " ", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{"\[CapitalDelta]rsSeries", " ", "\[CapitalDelta]rsSeries7"}], 
        ",", " ", 
        RowBox[{"r", "-", "r0"}]}], "]"}], "/.", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"r", "-", "r0"}], ")"}], "n_"], "/;", 
        RowBox[{"n", ">", "SeriesOrder"}]}], "\[RuleDelayed]", " ", "0"}]}], 
     ",", " ", 
     RowBox[{"r", "-", "r0"}], ",", " ", "Simplify"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]rsSeries9", " ", "=", " ", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{"\[CapitalDelta]rsSeries", " ", "\[CapitalDelta]rsSeries8"}], 
        ",", " ", 
        RowBox[{"r", "-", "r0"}]}], "]"}], "/.", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"r", "-", "r0"}], ")"}], "n_"], "/;", 
        RowBox[{"n", ">", "SeriesOrder"}]}], "\[RuleDelayed]", " ", "0"}]}], 
     ",", " ", 
     RowBox[{"r", "-", "r0"}], ",", " ", "Simplify"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]rsSeries10", " ", "=", " ", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{"\[CapitalDelta]rsSeries", " ", "\[CapitalDelta]rsSeries9"}], 
        ",", " ", 
        RowBox[{"r", "-", "r0"}]}], "]"}], "/.", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"r", "-", "r0"}], ")"}], "n_"], "/;", 
        RowBox[{"n", ">", "SeriesOrder"}]}], "\[RuleDelayed]", " ", "0"}]}], 
     ",", " ", 
     RowBox[{"r", "-", "r0"}], ",", " ", "Simplify"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]rsSeries11", " ", "=", " ", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{"\[CapitalDelta]rsSeries", " ", "\[CapitalDelta]rsSeries10"}],
         ",", " ", 
        RowBox[{"r", "-", "r0"}]}], "]"}], "/.", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"r", "-", "r0"}], ")"}], "n_"], "/;", 
        RowBox[{"n", ">", "SeriesOrder"}]}], "\[RuleDelayed]", " ", "0"}]}], 
     ",", " ", 
     RowBox[{"r", "-", "r0"}], ",", " ", "Simplify"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8129763902472343`*^9, 3.812976472239791*^9}, {
   3.8129768796925983`*^9, 3.812976880057002*^9}, 3.812977871951993*^9, {
   3.823759275181157*^9, 3.823759283530766*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"f2a88f33-8980-453c-8c40-435afa542a75"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"Regge", " ", "Wheeler", " ", 
   SubscriptBox["V", "i"]}], 
  TraditionalForm]],ExpressionUUID->"e307eb05-1e99-4456-9919-c08841e02117"]], \
"Section",
 CellChangeTimes->{{3.812975320844492*^9, 3.812975325549411*^9}, {
  3.823759200995549*^9, 
  3.8237592037402277`*^9}},ExpressionUUID->"9a111855-efdd-4912-92c3-\
294fba07c0f3"],

Cell[CellGroupData[{

Cell[TextData[{
 "Definition of the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "i"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "b96d5605-e6c7-405d-add2-f90f704694f1"],
 "\[CloseCurlyQuote]s"
}], "Subsection",
 CellChangeTimes->{{3.753535628839713*^9, 3.753535635747897*^9}, {
  3.812975394180339*^9, 
  3.812975395811349*^9}},ExpressionUUID->"f2accde0-481a-4743-8909-\
eb9420761737"],

Cell[TextData[{
 "We define the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "i"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "bc848404-d0ee-4328-83c9-94951863b5bf"],
 "\[CloseCurlyQuote]s using the Ansatz provided in the paper."
}], "Text",
 CellChangeTimes->{{3.812975404492469*^9, 
  3.812975421740793*^9}},ExpressionUUID->"e97ca752-be27-4a28-a058-\
07cdf224fa05"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V0", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], "=", 
   FractionBox["1", "2"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V1", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"p11", "[", 
     RowBox[{"r", ",", "r0"}], "]"}], 
    FractionBox[
     RowBox[{"(", 
      RowBox[{"r", "-", "r0"}], ")"}], 
     RowBox[{"X", "[", 
      RowBox[{"r", ",", "r0"}], "]"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V2", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"p23", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "r0"}], ")"}], 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "3"]]}], "+", 
    RowBox[{
     RowBox[{"p22", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "2"]]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V3", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"p35", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "r0"}], ")"}], 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "5"]]}], "+", 
    RowBox[{
     RowBox[{"p34", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "4"]]}], "+", 
    RowBox[{
     RowBox[{"p33", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "r0"}], ")"}], 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "3"]]}], "+", 
    RowBox[{
     RowBox[{"p32", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "2"]]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V4", "[", 
    RowBox[{"r_", ",", " ", "r0_"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"p47", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "r0"}], ")"}], 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "7"]]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"p46", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "6"]]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"p45", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "r0"}], ")"}], 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "5"]]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"p44", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "4"]]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"p43", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "r0"}], ")"}], 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "3"]]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"p42", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "2"]]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V5", "[", 
    RowBox[{"r_", ",", " ", "r0_"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"p59", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "r0"}], ")"}], 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "9"]]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"p58", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "8"]]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"p57", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "r0"}], ")"}], 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "7"]]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"p56", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "6"]]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"p55", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "r0"}], ")"}], 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "5"]]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"p54", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "4"]]}], "+", " ", 
    RowBox[{
     RowBox[{"p53", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "r0"}], ")"}], 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "3"]]}], "+", " ", 
    RowBox[{
     RowBox[{"p52", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "2"]]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V6", "[", 
    RowBox[{"r_", ",", " ", "r0_"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"p611", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "r0"}], ")"}], 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "11"]]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"p610", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "10"]]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"p69", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "r0"}], ")"}], 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "9"]]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"p68", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "8"]]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"p67", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "r0"}], ")"}], 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "7"]]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"p66", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "6"]]}], "+", " ", 
    RowBox[{
     RowBox[{"p65", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "r0"}], ")"}], 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "5"]]}], "+", " ", 
    RowBox[{
     RowBox[{"p64", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "4"]]}], "+", " ", 
    RowBox[{
     RowBox[{"p63", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "r0"}], ")"}], 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "3"]]}], "+", " ", 
    RowBox[{
     RowBox[{"p62", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "2"]]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V7", "[", 
    RowBox[{"r_", ",", " ", "r0_"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"p713", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "r0"}], ")"}], 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "13"]]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"p712", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "12"]]}], "+", 
    RowBox[{
     RowBox[{"p711", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "r0"}], ")"}], 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "11"]]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"p710", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "10"]]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"p79", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "r0"}], ")"}], 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "9"]]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"p78", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "8"]]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"p77", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "r0"}], ")"}], 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "7"]]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"p76", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "6"]]}], "+", " ", 
    RowBox[{
     RowBox[{"p75", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "r0"}], ")"}], 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "5"]]}], "+", " ", 
    RowBox[{
     RowBox[{"p74", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "4"]]}], "+", " ", 
    RowBox[{
     RowBox[{"p73", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "r0"}], ")"}], 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "3"]]}], "+", " ", 
    RowBox[{
     RowBox[{"p72", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "2"]]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V8", "[", 
    RowBox[{"r_", ",", " ", "r0_"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"p815", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "r0"}], ")"}], 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "15"]]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"p814", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "14"]]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"p813", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "r0"}], ")"}], 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "13"]]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"p812", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "12"]]}], "+", 
    RowBox[{
     RowBox[{"p811", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "r0"}], ")"}], 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "11"]]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"p810", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "10"]]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"p89", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "r0"}], ")"}], 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "9"]]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"p88", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "8"]]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"p87", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "r0"}], ")"}], 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "7"]]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"p86", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "6"]]}], "+", " ", 
    RowBox[{
     RowBox[{"p85", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "r0"}], ")"}], 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "5"]]}], "+", " ", 
    RowBox[{
     RowBox[{"p84", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "4"]]}], "+", " ", 
    RowBox[{
     RowBox[{"p83", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "r0"}], ")"}], 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "3"]]}], "+", " ", 
    RowBox[{
     RowBox[{"p82", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "2"]]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.753535193749168*^9, 3.753535558274564*^9}, {
  3.769450226331918*^9, 3.769450241545794*^9}, {3.769490912286015*^9, 
  3.769490926703331*^9}, {3.769506782924383*^9, 3.7695067885680943`*^9}, {
  3.812975425524186*^9, 3.812975434932068*^9}, {3.81297623106026*^9, 
  3.81297624206609*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"a2bf6934-983b-492e-a56a-57c3317c6760"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Find ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "1"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "ddb46e3b-aa48-4353-a60c-46fe5c537b8e"]
}], "Subsection",
 CellChangeTimes->{{3.7535355890380917`*^9, 3.753535595617899*^9}, {
  3.8129754525327873`*^9, 
  3.8129754538295937`*^9}},ExpressionUUID->"6d3720e1-0c20-4c20-bd04-\
fd78674fcd45"],

Cell[TextData[{
 StyleBox["Subbing the ansatz for ",
  FontSlant->"Plain"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "1"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "5fea9bda-b2de-415d-b9c7-2e55135f6690"],
 " ",
 StyleBox["into the transport equation. Then solving for the coefficients one \
by one. Note, to solve for the lowest order coefficient, we compute the \
series expansion and set it to 0 at coincidence.",
  FontSlant->"Plain"]
}], "Text",
 CellChangeTimes->{{3.812975527626307*^9, 3.812975572349635*^9}, {
  3.8129756208539667`*^9, 3.8129756691180964`*^9}},
 FontSlant->"Italic",ExpressionUUID->"b716e0ae-b48a-4ebf-bfaa-88211c1fcffc"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"V1Eq", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"2", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"rs", "'"}], "[", "r", "]"}]], 
      RowBox[{"X", "[", 
       RowBox[{"r", ",", "r0"}], "]"}], 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"V1", "[", 
         RowBox[{"r", ",", "r0"}], "]"}], ",", "r"}], "]"}]}], "+", 
     RowBox[{"2", 
      RowBox[{"V1", "[", 
       RowBox[{"r", ",", "r0"}], "]"}]}], "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Wave", "[", 
        RowBox[{"V0", "[", 
         RowBox[{"r", ",", "r0"}], "]"}], "]"}], "-", 
       RowBox[{
        RowBox[{"RWV", "[", "r", "]"}], 
        RowBox[{"V0", "[", 
         RowBox[{"r", ",", "r0"}], "]"}]}]}], ")"}]}], "//", "Simplify"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"V1Terms", " ", "=", "  ", 
   RowBox[{
    RowBox[{"CoefficientList", "[", 
     RowBox[{"V1Eq", ",", " ", 
      FractionBox["1", 
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}]]}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p11", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"p11", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], "/.", 
     RowBox[{
      RowBox[{"DSolve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"V1Terms", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "0"}], ",", " ", 
        RowBox[{"p11", "[", 
         RowBox[{"r", ",", "r0"}], "]"}], ",", " ", "r"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"p11", "[", 
     RowBox[{"r_", ",", "r0_"}], "]"}], " ", "=", 
    RowBox[{"Simplify", " ", "[", 
     RowBox[{
      RowBox[{"p11", "[", 
       RowBox[{"r", ",", "r0"}], "]"}], "/.", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"SeriesCoefficient", "[", 
           RowBox[{
            RowBox[{"Collect", "[", 
             RowBox[{
              RowBox[{"\[CapitalDelta]rsSeries", "  ", 
               RowBox[{"Series", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"r", "-", "r0"}], ")"}], " ", 
                   RowBox[{"p11", "[", 
                    RowBox[{"r", ",", "r0"}], "]"}]}], ")"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"r", ",", " ", "r0", ",", " ", "0"}], "}"}]}], 
                "]"}]}], ",", " ", 
              RowBox[{"r", "-", "r0"}]}], "]"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"r", ",", " ", "r0", ",", " ", 
              RowBox[{"-", "1"}]}], "}"}]}], "]"}], "\[Equal]", "0"}], ",", 
         " ", 
         RowBox[{"C", "[", "1", "]"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"Simplify", "[", "V1Eq", "]"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.799473130451963*^9, 3.799473136902812*^9}, 
   3.7994733992862577`*^9, {3.799473855726012*^9, 3.79947386040609*^9}, {
   3.799486169516724*^9, 3.799486172860518*^9}, {3.7994879730229197`*^9, 
   3.799487976275934*^9}, {3.799488173629037*^9, 3.7994881916867867`*^9}, {
   3.799493929843384*^9, 3.799493933167692*^9}, {3.812975714634577*^9, 
   3.812975716254355*^9}, {3.812975774700223*^9, 3.8129757760307302`*^9}, {
   3.812976274962762*^9, 3.812976279701481*^9}, 3.8237591409104023`*^9},
 CellLabel->"In[29]:=",ExpressionUUID->"148c87fc-11fd-40eb-aab5-ff7b5c398dfc"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.799473706023329*^9, 3.799473879249634*^9, 3.799486179454529*^9, 
   3.7994881051145887`*^9, 3.799488208904311*^9, 3.799493938693475*^9, {
   3.8129757108629923`*^9, 3.812975756190407*^9}, 3.812975799298162*^9, 
   3.812976487068859*^9, 3.8129770015823393`*^9, 3.812977887328228*^9, 
   3.823760239921997*^9},
 CellLabel->
  "During evaluation of \
In[29]:=",ExpressionUUID->"67481b32-04eb-43e7-8755-26b7a17ff034"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V1", "[", 
  RowBox[{"r", ",", "r0"}], "]"}]], "Input",
 CellChangeTimes->{{3.812976486489513*^9, 3.812976486790997*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"84d8a96e-b47e-48ad-b83b-7dac14a8a1fb"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"r", "-", "r0"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"l", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "l"}], ")"}], " ", "r", " ", "r0"}], "-", 
     RowBox[{"M", " ", 
      RowBox[{"(", 
       RowBox[{"r", "+", "r0"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["s", "2"]}], ")"}]}]}], ")"}]}], 
  RowBox[{"4", " ", 
   SuperscriptBox["r", "2"], " ", 
   SuperscriptBox["r0", "2"], " ", 
   RowBox[{"X", "[", 
    RowBox[{"r", ",", "r0"}], "]"}]}]]], "Output",
 CellChangeTimes->{3.812975766889385*^9, 3.812975800907419*^9, 
  3.8129764890059767`*^9, 3.8129770016315737`*^9, 3.812977888553344*^9, 
  3.8237602400164013`*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"bd4a0808-82ef-4fc3-8c46-b1fc37ed2d24"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Save", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<Vis.m\>\""}], "]"}], 
   ",", " ", "V1"}], "]"}]], "Input",
 CellChangeTimes->{{3.79914257889601*^9, 3.799142640802355*^9}, {
   3.8129758390475473`*^9, 3.812975844918416*^9}, {3.812975927897526*^9, 
   3.8129759381266947`*^9}, {3.812976044792921*^9, 3.8129760541667633`*^9}, 
   3.8129761765290823`*^9, {3.812976490657476*^9, 3.8129764909593573`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"7e4128cd-4a08-49a1-9e74-60c9698e99ac"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Find ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "2"], TraditionalForm]],ExpressionUUID->
  "b5f45153-68ec-40ee-a89c-03c59584e6b1"]
}], "Subsection",
 CellChangeTimes->{{3.753536108533648*^9, 3.753536120641165*^9}, {
  3.812975457620384*^9, 
  3.8129754582693663`*^9}},ExpressionUUID->"b5c2b528-9cb0-405d-bf95-\
c0645b8c2544"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"V2Eq", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"2", " ", "2", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"rs", "'"}], "[", "r", "]"}]], 
      RowBox[{"X", "[", 
       RowBox[{"r", ",", "r0"}], "]"}], 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"V2", "[", 
         RowBox[{"r", ",", "r0"}], "]"}], ",", "r"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["2", "2"], 
      RowBox[{"V2", "[", 
       RowBox[{"r", ",", "r0"}], "]"}]}], "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Wave", "[", 
        RowBox[{"V1", "[", 
         RowBox[{"r", ",", "r0"}], "]"}], "]"}], "-", 
       RowBox[{
        RowBox[{"RWV", "[", "r", "]"}], 
        RowBox[{"V1", "[", 
         RowBox[{"r", ",", "r0"}], "]"}]}]}], ")"}]}], "//", "Simplify"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"V2Terms", " ", "=", "  ", 
   RowBox[{
    RowBox[{"CoefficientList", "[", 
     RowBox[{"V2Eq", ",", " ", 
      FractionBox["1", 
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}]]}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"p23", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], "=", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Values", "[", 
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"V2Terms", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "\[Equal]", "0"}], ",", " ", 
         RowBox[{"p23", "[", 
          RowBox[{"r", ",", "r0"}], "]"}]}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V2Terms", "[", 
    RowBox[{"[", "3", "]"}], "]"}], "//", "Simplify"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"p22", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"p22", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], "/.", 
     RowBox[{
      RowBox[{"DSolve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"V2Terms", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "0"}], ",", " ", 
        RowBox[{"p22", "[", 
         RowBox[{"r", ",", "r0"}], "]"}], ",", " ", "r"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"p22", "[", 
     RowBox[{"r_", ",", "r0_"}], "]"}], " ", "=", 
    RowBox[{"Simplify", " ", "[", 
     RowBox[{
      RowBox[{"p22", "[", 
       RowBox[{"r", ",", "r0"}], "]"}], "/.", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{
             RowBox[{"Collect", "[", 
              RowBox[{
               RowBox[{"\[CapitalDelta]rsSeries2", " ", 
                RowBox[{"Series", "[", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"p22", "[", 
                    RowBox[{"r", ",", "r0"}], "]"}], ")"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"r", ",", " ", "r0", ",", " ", "0"}], "}"}]}], 
                 "]"}]}], ",", " ", 
               RowBox[{"r", "-", "r0"}]}], "]"}], ",", " ", 
             RowBox[{"{", 
              RowBox[{"r", ",", " ", "r0", ",", " ", 
               RowBox[{"-", "2"}]}], "}"}]}], "]"}], "+", 
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{
             RowBox[{"Collect", "[", 
              RowBox[{
               RowBox[{"\[CapitalDelta]rsSeries3", " ", 
                RowBox[{"Series", "[", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"r", "-", "r0"}], ")"}], " ", 
                    RowBox[{"p23", "[", 
                    RowBox[{"r", ",", "r0"}], "]"}]}], ")"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"r", ",", " ", "r0", ",", " ", "1"}], "}"}]}], 
                 "]"}]}], ",", " ", 
               RowBox[{"r", "-", "r0"}]}], "]"}], ",", " ", 
             RowBox[{"{", 
              RowBox[{"r", ",", " ", "r0", ",", " ", 
               RowBox[{"-", "2"}]}], "}"}]}], "]"}]}], "\[Equal]", "0"}], ",",
          " ", 
         RowBox[{"C", "[", "1", "]"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"Simplify", "[", "V2Eq", "]"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.799473425697102*^9, 3.799473494186757*^9}, {
   3.7994737135478373`*^9, 3.799473717429041*^9}, 3.799474265527771*^9, {
   3.79948619582347*^9, 3.799486214003339*^9}, {3.7994882288472357`*^9, 
   3.7994882313778963`*^9}, {3.799488272095119*^9, 3.799488282300633*^9}, {
   3.7994883436790333`*^9, 3.799488346777918*^9}, {3.799493948368031*^9, 
   3.79949395331212*^9}, {3.812976510241764*^9, 3.812976527576681*^9}, 
   3.823759147080743*^9},
 CellLabel->"In[36]:=",ExpressionUUID->"378a89eb-2b35-432d-8ab5-b309cbe9d638"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.795417715131652*^9, 3.796105650015181*^9, 
  3.796466283295209*^9, 3.797597608692359*^9, 3.798959412550585*^9, 
  3.799060948763461*^9, 3.799212655251381*^9, 3.799473502238677*^9, 
  3.799473786134549*^9, 3.7994739063237123`*^9, 3.799474036302678*^9, 
  3.799474073582243*^9, 3.799486223778577*^9, 3.799488350570406*^9, 
  3.799493956188428*^9, 3.8129765338436413`*^9, 3.812977002369513*^9, 
  3.812977893657559*^9, 3.823760244807538*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"5ce2849d-5aa0-4f9e-9f6d-05f7339882bf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V2", "[", 
  RowBox[{"r", ",", "r0"}], "]"}]], "Input",
 CellChangeTimes->{{3.795417717531419*^9, 3.795417719723238*^9}, {
  3.7994739362126427`*^9, 3.799473962022641*^9}, {3.799493969405711*^9, 
  3.799493971766762*^9}, {3.812976540241001*^9, 3.812976540543594*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"fc761ca8-e812-4aca-93c8-31b4944924f5"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"r", "-", "r0"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"l", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "l"}], ")"}], " ", "r", " ", "r0"}], "-", 
      RowBox[{"M", " ", 
       RowBox[{"(", 
        RowBox[{"r", "+", "r0"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["s", "2"]}], ")"}]}]}], ")"}]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "2"], " ", 
    SuperscriptBox["r0", "2"], " ", 
    SuperscriptBox[
     RowBox[{"X", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], "3"]}]], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"32", " ", 
     SuperscriptBox["r", "4"], " ", 
     SuperscriptBox["r0", "4"], " ", 
     SuperscriptBox[
      RowBox[{"X", "[", 
       RowBox[{"r", ",", "r0"}], "]"}], "2"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"l", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "l"}], ")"}], " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox["r0", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "l", "+", 
           SuperscriptBox["l", "2"]}], ")"}], " ", 
         SuperscriptBox["r", "2"]}], "-", 
        RowBox[{"2", " ", "l", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "l"}], ")"}], " ", "r", " ", "r0"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "l", "+", 
           SuperscriptBox["l", "2"]}], ")"}], " ", 
         SuperscriptBox["r0", "2"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["M", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["s", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["r", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", 
           SuperscriptBox["s", "2"]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["r0", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", 
           SuperscriptBox["s", "2"]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["r0", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["s", "2"]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{"2", " ", "M", " ", "r", " ", "r0", " ", 
      RowBox[{"(", 
       RowBox[{"r", "+", "r0"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["s", "2"]}], "+", 
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              SuperscriptBox["s", "2"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              SuperscriptBox["s", "2"]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["r0", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["s", "2"]}], "+", 
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              SuperscriptBox["s", "2"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              SuperscriptBox["s", "2"]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", "r", " ", "r0", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["s", "2"], "+", 
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              SuperscriptBox["s", "2"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              SuperscriptBox["s", "2"]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.799473504731081*^9, 3.799473787344946*^9, 3.799473908172831*^9, {
   3.799473941026985*^9, 3.79947396258482*^9}, 3.799474038246467*^9, 
   3.799474076490962*^9, 3.799486224352973*^9, 3.799488356039452*^9, 
   3.799493972260141*^9, 3.812976541487728*^9, 3.812977002419215*^9, 
   3.812977894363117*^9, 3.8237602476723127`*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"2e3eef42-0012-4083-bbcf-7669897fd10b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Save", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<Vis.m\>\""}], "]"}], 
   ",", " ", "V2"}], "]"}]], "Input",
 CellChangeTimes->{{3.8129765556793137`*^9, 3.812976555951296*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"ae27a102-a2ff-4312-abf1-e50933853509"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Find ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "3"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "e51c8b94-f360-448f-b8ad-436628117b81"]
}], "Subsection",
 CellChangeTimes->{{3.753540294414406*^9, 3.753540306715501*^9}, 
   3.753540398090809*^9, {3.812975461252783*^9, 
   3.812975462781322*^9}},ExpressionUUID->"2f4f65e1-daaa-4901-84a7-\
ec99af8f29fa"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"V3Eq", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"2", " ", "3", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"rs", "'"}], "[", "r", "]"}]], 
      RowBox[{"X", "[", 
       RowBox[{"r", ",", "r0"}], "]"}], 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"V3", "[", 
         RowBox[{"r", ",", "r0"}], "]"}], ",", "r"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["3", "2"], 
      RowBox[{"V3", "[", 
       RowBox[{"r", ",", "r0"}], "]"}]}], "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Wave", "[", 
        RowBox[{"V2", "[", 
         RowBox[{"r", ",", "r0"}], "]"}], "]"}], "-", 
       RowBox[{
        RowBox[{"RWV", "[", "r", "]"}], 
        RowBox[{"V2", "[", 
         RowBox[{"r", ",", "r0"}], "]"}]}]}], ")"}]}], "//", "Simplify"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"V3Terms", " ", "=", "  ", 
   RowBox[{
    RowBox[{"CoefficientList", "[", 
     RowBox[{"V3Eq", ",", " ", 
      FractionBox["1", 
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}]]}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"p35", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"p35", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"V3Terms", "[", 
          RowBox[{"[", "6", "]"}], "]"}], " ", "\[Equal]", "0"}], ",", " ", 
        RowBox[{"p35", "[", 
         RowBox[{"r", ",", "r0"}], "]"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"p34", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"p34", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"V3Terms", "[", 
          RowBox[{"[", "5", "]"}], "]"}], " ", "\[Equal]", "0"}], ",", " ", 
        RowBox[{"p34", "[", 
         RowBox[{"r", ",", "r0"}], "]"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"p32", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], " ", "=", " ", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"p33", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"p33", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], "/.", 
     RowBox[{
      RowBox[{"DSolve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"V3Terms", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "0"}], ",", " ", 
        RowBox[{"p33", "[", 
         RowBox[{"r", ",", "r0"}], "]"}], ",", "r"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"p33", "[", 
     RowBox[{"r_", ",", "r0_"}], "]"}], "=", 
    RowBox[{"Simplify", " ", "[", 
     RowBox[{
      RowBox[{"p33", "[", 
       RowBox[{"r", ",", "r0"}], "]"}], "/.", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{
             RowBox[{"Collect", "[", 
              RowBox[{
               RowBox[{"\[CapitalDelta]rsSeries3", " ", 
                RowBox[{"Series", "[", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"r", "-", "r0"}], ")"}], 
                    RowBox[{"p33", "[", 
                    RowBox[{"r", ",", "r0"}], "]"}]}], ")"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"r", ",", " ", "r0", ",", " ", "0"}], "}"}]}], 
                 "]"}]}], ",", " ", 
               RowBox[{"r", "-", "r0"}]}], "]"}], ",", " ", 
             RowBox[{"{", 
              RowBox[{"r", ",", " ", "r0", ",", " ", 
               RowBox[{"-", "3"}]}], "}"}]}], "]"}], "+", 
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{
             RowBox[{"Collect", "[", 
              RowBox[{
               RowBox[{"\[CapitalDelta]rsSeries4", " ", 
                RowBox[{"Series", "[", 
                 RowBox[{
                  RowBox[{"(", " ", 
                   RowBox[{"p34", "[", 
                    RowBox[{"r", ",", "r0"}], "]"}], ")"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"r", ",", " ", "r0", ",", " ", "1"}], "}"}]}], 
                 "]"}]}], ",", " ", 
               RowBox[{"r", "-", "r0"}]}], "]"}], ",", " ", 
             RowBox[{"{", 
              RowBox[{"r", ",", " ", "r0", ",", " ", 
               RowBox[{"-", "3"}]}], "}"}]}], "]"}], "+", 
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{
             RowBox[{"Collect", "[", 
              RowBox[{
               RowBox[{"\[CapitalDelta]rsSeries5", " ", 
                RowBox[{"Series", "[", 
                 RowBox[{
                  RowBox[{"(", " ", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"r", "-", "r0"}], ")"}], 
                    RowBox[{"p35", "[", 
                    RowBox[{"r", ",", "r0"}], "]"}]}], ")"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"r", ",", " ", "r0", ",", " ", "2"}], "}"}]}], 
                 "]"}]}], ",", " ", 
               RowBox[{"r", "-", "r0"}]}], "]"}], ",", " ", 
             RowBox[{"{", 
              RowBox[{"r", ",", " ", "r0", ",", " ", 
               RowBox[{"-", "3"}]}], "}"}]}], "]"}]}], "\[Equal]", "0"}], ",",
          " ", 
         RowBox[{"C", "[", "1", "]"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"Simplify", "[", "V3Eq", "]"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.799474291566678*^9, 3.7994743677862377`*^9}, {
   3.799486235199705*^9, 3.799486245890246*^9}, {3.7994883883261003`*^9, 
   3.799488411455009*^9}, {3.799493985913846*^9, 3.799493995842121*^9}, {
   3.8129766015527363`*^9, 3.812976630450803*^9}, 3.823759150900227*^9},
 CellLabel->"In[45]:=",ExpressionUUID->"b423b6a4-7f1a-441b-827e-6633304aeebb"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.795417907590856*^9, 3.796105831627935*^9, 
  3.796467148084034*^9, 3.797597775806138*^9, 3.798959518234962*^9, 
  3.799061135641445*^9, 3.79921282496358*^9, 3.7994744824039803`*^9, 
  3.7994864336707172`*^9, 3.79948868186528*^9, 3.799494002189806*^9, 
  3.812976637193184*^9, 3.812977009262513*^9, 3.812977902602454*^9, 
  3.8237602600366793`*^9},
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"5a34ce38-b70a-4106-9045-7132c16aced6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Save", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<Vis.m\>\""}], "]"}], 
   ",", " ", "V3"}], "]"}]], "Input",
 CellChangeTimes->{{3.7991427226587143`*^9, 3.799142724721383*^9}, {
  3.8129766471318083`*^9, 3.8129766491673727`*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"9af8a7bc-a5b1-4f6b-9364-1ddf74d7c3c8"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Find ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "4"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "c0282c20-6614-4bf5-8f35-25bcd71dc865"]
}], "Subsection",
 CellChangeTimes->{{3.753540294414406*^9, 3.753540306715501*^9}, {
  3.753540383247991*^9, 3.753540402419973*^9}, {3.812975467164974*^9, 
  3.812975467885673*^9}},ExpressionUUID->"088dbd5a-9ace-46ba-8c04-\
49db46e21b77"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"V4Eq", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"2", " ", "4", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"rs", "'"}], "[", "r", "]"}]], 
      RowBox[{"X", "[", 
       RowBox[{"r", ",", "r0"}], "]"}], 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"V4", "[", 
         RowBox[{"r", ",", "r0"}], "]"}], ",", "r"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["4", "2"], 
      RowBox[{"V4", "[", 
       RowBox[{"r", ",", "r0"}], "]"}]}], "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Wave", "[", 
        RowBox[{"V3", "[", 
         RowBox[{"r", ",", "r0"}], "]"}], "]"}], "-", 
       RowBox[{
        RowBox[{"RWV", "[", "r", "]"}], 
        RowBox[{"V3", "[", 
         RowBox[{"r", ",", "r0"}], "]"}]}]}], ")"}]}], "//", "Simplify"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"V4Terms", " ", "=", "  ", 
   RowBox[{
    RowBox[{"CoefficientList", "[", 
     RowBox[{"V4Eq", ",", " ", 
      FractionBox["1", 
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}]]}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"p47", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], " ", "=", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"p47", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"V4Terms", "[", 
          RowBox[{"[", "8", "]"}], "]"}], "\[Equal]", "0"}], ",", " ", 
        RowBox[{"p47", "[", 
         RowBox[{"r", ",", "r0"}], "]"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"V4Terms", " ", "//", "Simplify"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"p46", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], "=", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"p46", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"V4Terms", "[", 
          RowBox[{"[", "7", "]"}], "]"}], "\[Equal]", "0"}], ",", " ", 
        RowBox[{"p46", "[", 
         RowBox[{"r", ",", "r0"}], "]"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"p45", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], "=", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"p45", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"V4Terms", "[", 
          RowBox[{"[", "6", "]"}], "]"}], "\[Equal]", "0"}], ",", " ", 
        RowBox[{"p45", "[", 
         RowBox[{"r", ",", "r0"}], "]"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"p42", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], " ", "=", " ", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"p43", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], " ", "=", " ", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"p44", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], "=", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"p44", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], "/.", 
     RowBox[{
      RowBox[{"DSolve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"V4Terms", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "\[Equal]", "0"}], ",", " ", 
        RowBox[{"p44", "[", 
         RowBox[{"r", ",", "r0"}], "]"}], ",", " ", "r"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"p44", "[", 
     RowBox[{"r_", ",", "r0_"}], "]"}], " ", "=", 
    RowBox[{"Simplify", " ", "[", 
     RowBox[{
      RowBox[{"p44", "[", 
       RowBox[{"r", ",", "r0"}], "]"}], "/.", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{
             RowBox[{"Collect", "[", 
              RowBox[{
               RowBox[{"\[CapitalDelta]rsSeries4", " ", 
                RowBox[{"Series", "[", 
                 RowBox[{
                  RowBox[{"(", " ", 
                   RowBox[{"p44", "[", 
                    RowBox[{"r", ",", "r0"}], "]"}], ")"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"r", ",", " ", "r0", ",", " ", "0"}], "}"}]}], 
                 "]"}]}], ",", " ", 
               RowBox[{"r", "-", "r0"}]}], "]"}], ",", " ", 
             RowBox[{"{", 
              RowBox[{"r", ",", " ", "r0", ",", " ", 
               RowBox[{"-", "4"}]}], "}"}]}], "]"}], "+", 
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{
             RowBox[{"Collect", "[", 
              RowBox[{
               RowBox[{"\[CapitalDelta]rsSeries5", " ", 
                RowBox[{"Series", "[", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"r", "-", "r0"}], ")"}], 
                    RowBox[{"p45", "[", 
                    RowBox[{"r", ",", "r0"}], "]"}]}], ")"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"r", ",", " ", "r0", ",", " ", "1"}], "}"}]}], 
                 "]"}]}], ",", " ", 
               RowBox[{"r", "-", "r0"}]}], "]"}], ",", " ", 
             RowBox[{"{", 
              RowBox[{"r", ",", " ", "r0", ",", " ", 
               RowBox[{"-", "4"}]}], "}"}]}], "]"}], "+", 
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{
             RowBox[{"Collect", "[", 
              RowBox[{
               RowBox[{"\[CapitalDelta]rsSeries6", " ", 
                RowBox[{"Series", "[", 
                 RowBox[{
                  RowBox[{"(", " ", 
                   RowBox[{"p46", "[", 
                    RowBox[{"r", ",", "r0"}], "]"}], ")"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"r", ",", " ", "r0", ",", " ", "2"}], "}"}]}], 
                 "]"}]}], ",", " ", 
               RowBox[{"r", "-", "r0"}]}], "]"}], ",", " ", 
             RowBox[{"{", 
              RowBox[{"r", ",", " ", "r0", ",", " ", 
               RowBox[{"-", "4"}]}], "}"}]}], "]"}], "+", 
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{
             RowBox[{"Collect", "[", 
              RowBox[{
               RowBox[{"\[CapitalDelta]rsSeries7", " ", 
                RowBox[{"Series", "[", 
                 RowBox[{
                  RowBox[{"(", " ", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"r", "-", "r0"}], ")"}], 
                    RowBox[{"p47", "[", 
                    RowBox[{"r", ",", "r0"}], "]"}]}], ")"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"r", ",", " ", "r0", ",", " ", "3"}], "}"}]}], 
                 "]"}]}], ",", " ", 
               RowBox[{"r", "-", "r0"}]}], "]"}], ",", " ", 
             RowBox[{"{", 
              RowBox[{"r", ",", " ", "r0", ",", " ", 
               RowBox[{"-", "4"}]}], "}"}]}], "]"}]}], "\[Equal]", "0"}], ",",
          " ", 
         RowBox[{"C", "[", "1", "]"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"Simplify", "[", "V4Eq", "]"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{
  3.795418367584486*^9, {3.795427159143115*^9, 3.795427159620983*^9}, {
   3.7994745306207867`*^9, 3.799474585631222*^9}, {3.799486459693589*^9, 
   3.7994864776827087`*^9}, {3.7994887275690403`*^9, 
   3.7994887855503798`*^9}, {3.7994942275585957`*^9, 3.799494238428692*^9}, {
   3.812976763102846*^9, 3.812976791073411*^9}, 3.823759155529792*^9},
 CellLabel->"In[54]:=",ExpressionUUID->"fbe9dcaf-0575-4e90-90c2-0338c0dcda04"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.795418690094181*^9, 3.7961062114266863`*^9, 
  3.7964674276148148`*^9, 3.797598195703939*^9, 3.798959853957796*^9, 
  3.799061548687405*^9, 3.799213196193334*^9, 3.7994749181045523`*^9, 
  3.7994869538155947`*^9, 3.7994890952603493`*^9, 3.7994942627848377`*^9, 
  3.812976810815172*^9, 3.8129770257739267`*^9, 3.8129779213822193`*^9, 
  3.823760282288476*^9},
 CellLabel->
  "During evaluation of \
In[54]:=",ExpressionUUID->"9dad4293-3c6a-4f88-9911-ea6237837223"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Save", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<Vis.m\>\""}], "]"}], 
   ",", " ", "V4"}], "]"}]], "Input",
 CellChangeTimes->{{3.799142733038275*^9, 3.799142734893461*^9}, {
  3.8129768099956007`*^9, 3.812976814704262*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"cc78d7a3-f4e7-47d5-8de4-b6e7af23cfad"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Find ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "5"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "e038d4ac-0034-4d43-a2a9-9fd4906addb4"]
}], "Subsection",
 CellChangeTimes->{{3.753540294414406*^9, 3.753540306715501*^9}, {
  3.753540427354656*^9, 3.753540441952305*^9}, {3.8129754712211943`*^9, 
  3.812975471941729*^9}},ExpressionUUID->"d8d0da2d-84e0-422c-8395-\
4e4103699c7d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"V5Eq", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"2", " ", "5", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"rs", "'"}], "[", "r", "]"}]], 
      RowBox[{"X", "[", 
       RowBox[{"r", ",", "r0"}], "]"}], 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"V5", "[", 
         RowBox[{"r", ",", "r0"}], "]"}], ",", "r"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["5", "2"], 
      RowBox[{"V5", "[", 
       RowBox[{"r", ",", "r0"}], "]"}]}], "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Wave", "[", 
        RowBox[{"V4", "[", 
         RowBox[{"r", ",", "r0"}], "]"}], "]"}], "-", 
       RowBox[{
        RowBox[{"RWV", "[", "r", "]"}], 
        RowBox[{"V4", "[", 
         RowBox[{"r", ",", "r0"}], "]"}]}]}], ")"}]}], "//", "Simplify"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"V5Terms", " ", "=", "  ", 
   RowBox[{
    RowBox[{"CoefficientList", "[", 
     RowBox[{"V5Eq", ",", " ", 
      FractionBox["1", 
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}]]}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"p59", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], " ", "=", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"p59", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"V5Terms", "[", 
          RowBox[{"[", "10", "]"}], "]"}], "\[Equal]", "0"}], ",", " ", 
        RowBox[{"p59", "[", 
         RowBox[{"r", ",", "r0"}], "]"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"p52", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], "=", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"p53", "[", 
    RowBox[{"r_", ",", " ", "r0_"}], "]"}], "=", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"p54", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], "=", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"p58", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"p58", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"V5Terms", "[", 
          RowBox[{"[", "9", "]"}], "]"}], "\[Equal]", "0"}], ",", " ", 
        RowBox[{"p58", "[", 
         RowBox[{"r", ",", "r0"}], "]"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"p57", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"p57", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"V5Terms", "[", 
          RowBox[{"[", "8", "]"}], "]"}], "\[Equal]", "0"}], ",", " ", 
        RowBox[{"p57", "[", 
         RowBox[{"r", ",", "r0"}], "]"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"p56", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"p56", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"V5Terms", "[", 
          RowBox[{"[", "7", "]"}], "]"}], "\[Equal]", "0"}], ",", " ", 
        RowBox[{"p56", "[", 
         RowBox[{"r", ",", "r0"}], "]"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"p55", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"p55", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], "/.", 
     RowBox[{
      RowBox[{"DSolve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"V5Terms", "[", 
          RowBox[{"[", "5", "]"}], "]"}], "\[Equal]", "0"}], ",", " ", 
        RowBox[{"p55", "[", 
         RowBox[{"r", ",", "r0"}], "]"}], ",", " ", "r"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"p55", "[", 
    RowBox[{"r_", ",", " ", "r0_"}], "]"}], " ", "=", 
   RowBox[{"Simplify", " ", "[", 
    RowBox[{
     RowBox[{"p55", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"SeriesCoefficient", "[", 
           RowBox[{
            RowBox[{"Collect", "[", 
             RowBox[{
              RowBox[{"\[CapitalDelta]rsSeries5", " ", 
               RowBox[{"Series", "[", 
                RowBox[{
                 RowBox[{"(", " ", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"r", "-", "r0"}], ")"}], 
                   RowBox[{"p55", "[", 
                    RowBox[{"r", ",", "r0"}], "]"}]}], ")"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"r", ",", " ", "r0", ",", " ", "0"}], "}"}]}], 
                "]"}]}], ",", " ", 
              RowBox[{"r", "-", "r0"}]}], "]"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"r", ",", " ", "r0", ",", " ", 
              RowBox[{"-", "5"}]}], "}"}]}], "]"}], "+", 
          RowBox[{"SeriesCoefficient", "[", 
           RowBox[{
            RowBox[{"Collect", "[", 
             RowBox[{
              RowBox[{"\[CapitalDelta]rsSeries6", " ", 
               RowBox[{"Series", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"p56", "[", 
                   RowBox[{"r", ",", "r0"}], "]"}], ")"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"r", ",", " ", "r0", ",", " ", "1"}], "}"}]}], 
                "]"}]}], ",", " ", 
              RowBox[{"r", "-", "r0"}]}], "]"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"r", ",", " ", "r0", ",", " ", 
              RowBox[{"-", "5"}]}], "}"}]}], "]"}], "+", 
          RowBox[{"SeriesCoefficient", "[", 
           RowBox[{
            RowBox[{"Collect", "[", 
             RowBox[{
              RowBox[{"\[CapitalDelta]rsSeries7", " ", 
               RowBox[{"Series", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"r", "-", "r0"}], ")"}], " ", 
                   RowBox[{"p57", "[", 
                    RowBox[{"r", ",", "r0"}], "]"}]}], ")"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"r", ",", " ", "r0", ",", " ", "2"}], "}"}]}], 
                "]"}]}], ",", " ", 
              RowBox[{"r", "-", "r0"}]}], "]"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"r", ",", " ", "r0", ",", " ", 
              RowBox[{"-", "5"}]}], "}"}]}], "]"}], "+", 
          RowBox[{"SeriesCoefficient", "[", 
           RowBox[{
            RowBox[{"Collect", "[", 
             RowBox[{
              RowBox[{"\[CapitalDelta]rsSeries8", " ", 
               RowBox[{"Series", "[", 
                RowBox[{
                 RowBox[{"(", " ", 
                  RowBox[{"p58", "[", 
                   RowBox[{"r", ",", "r0"}], "]"}], ")"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"r", ",", " ", "r0", ",", " ", "3"}], "}"}]}], 
                "]"}]}], ",", " ", 
              RowBox[{"r", "-", "r0"}]}], "]"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"r", ",", " ", "r0", ",", " ", 
              RowBox[{"-", "5"}]}], "}"}]}], "]"}], "+", 
          RowBox[{"SeriesCoefficient", "[", 
           RowBox[{
            RowBox[{"Collect", "[", 
             RowBox[{
              RowBox[{"\[CapitalDelta]rsSeries9", " ", 
               RowBox[{"Series", "[", 
                RowBox[{
                 RowBox[{"(", " ", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"r", "-", "r0"}], ")"}], 
                   RowBox[{"p59", "[", 
                    RowBox[{"r", ",", "r0"}], "]"}]}], ")"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"r", ",", " ", "r0", ",", " ", "4"}], "}"}]}], 
                "]"}]}], ",", " ", 
              RowBox[{"r", "-", "r0"}]}], "]"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"r", ",", " ", "r0", ",", " ", 
              RowBox[{"-", "5"}]}], "}"}]}], "]"}]}], "\[Equal]", "0"}], ",", 
        " ", 
        RowBox[{"C", "[", "1", "]"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"Simplify", "[", "V5Eq", "]"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.7994749593718233`*^9, 3.7994750240431557`*^9}, {
   3.799475119020976*^9, 3.799475124098839*^9}, {3.799486900307126*^9, 
   3.799486930670648*^9}, {3.799486961223382*^9, 3.7994870271759233`*^9}, {
   3.799490045323123*^9, 3.799490067135672*^9}, {3.799494404088814*^9, 
   3.799494417068647*^9}, {3.812976845090864*^9, 3.8129768702576027`*^9}, 
   3.823759158703487*^9},
 CellLabel->"In[66]:=",ExpressionUUID->"72cae7cd-fda2-4013-adbb-9634f4acc3f1"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.799491876899778*^9, 3.799494491765875*^9, 
  3.8129769548143682`*^9, 3.812977083851972*^9, 3.812977982225601*^9, 
  3.8237603389295683`*^9},
 CellLabel->
  "During evaluation of \
In[66]:=",ExpressionUUID->"9d43c370-914f-47c0-9066-827051d41e02"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Save", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<Vis.m\>\""}], "]"}], 
   ",", " ", "V5"}], "]"}]], "Input",
 CellChangeTimes->{{3.799142745406487*^9, 3.799142765812524*^9}, {
  3.8129769036678057`*^9, 3.812976905783334*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"ef363159-de84-473a-bd5c-ddfd5b84f98c"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Find ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "6"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "bba6be25-397d-4be9-a43c-7d9837e78438"]
}], "Subsection",
 CellChangeTimes->{{3.753540294414406*^9, 3.753540306715501*^9}, {
  3.753540485454315*^9, 3.753540511556649*^9}, {3.8129754755012283`*^9, 
  3.812975477245775*^9}},ExpressionUUID->"3edb5c44-4326-408f-8151-\
9ec1de813229"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V6Eq", " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"2", " ", "6", 
       FractionBox["1", 
        RowBox[{
         RowBox[{"rs", "'"}], "[", "r", "]"}]], 
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"V6", "[", 
          RowBox[{"r", ",", "r0"}], "]"}], ",", "r"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["6", "2"], 
       RowBox[{"V6", "[", 
        RowBox[{"r", ",", "r0"}], "]"}]}], "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Wave", "[", 
         RowBox[{"V5", "[", 
          RowBox[{"r", ",", "r0"}], "]"}], "]"}], "-", 
        RowBox[{
         RowBox[{"RWV", "[", "r", "]"}], 
         RowBox[{"V5", "[", 
          RowBox[{"r", ",", "r0"}], "]"}]}]}], ")"}]}], "//", "Simplify"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V6Terms", "=", " ", 
   RowBox[{
    RowBox[{"CoefficientList", "[", 
     RowBox[{"V6Eq", ",", " ", 
      FractionBox["1", 
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}]]}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"p62", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p63", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p64", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p65", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p611", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"p611", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"V6Terms", "[", 
          RowBox[{"[", "12", "]"}], "]"}], "\[Equal]", "0"}], ",", " ", 
        RowBox[{"p611", "[", 
         RowBox[{"r", ",", "r0"}], "]"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p610", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"p610", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"V6Terms", "[", 
          RowBox[{"[", "11", "]"}], "]"}], "\[Equal]", "0"}], ",", " ", 
        RowBox[{"p610", "[", 
         RowBox[{"r", ",", "r0"}], "]"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p69", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"p69", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{"V6Terms", "[", 
           RowBox[{"[", "10", "]"}], "]"}], "]"}], "\[Equal]", "0"}], ",", 
        " ", 
        RowBox[{"p69", "[", 
         RowBox[{"r", ",", "r0"}], "]"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p68", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"p68", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"V6Terms", "[", 
          RowBox[{"[", "9", "]"}], "]"}], "\[Equal]", "0"}], ",", " ", 
        RowBox[{"p68", "[", 
         RowBox[{"r", ",", "r0"}], "]"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p67", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"p67", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"V6Terms", "[", 
          RowBox[{"[", "8", "]"}], "]"}], "\[Equal]", "0"}], ",", " ", 
        RowBox[{"p67", "[", 
         RowBox[{"r", ",", "r0"}], "]"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p66", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"p66", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], "/.", 
     RowBox[{
      RowBox[{"DSolve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"V6Terms", "[", 
          RowBox[{"[", "6", "]"}], "]"}], "\[Equal]", "0"}], ",", " ", 
        RowBox[{"p66", "[", 
         RowBox[{"r", ",", "r0"}], "]"}], ",", " ", "r"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"p66", "[", 
     RowBox[{"r_", ",", "r0_"}], "]"}], " ", "=", 
    RowBox[{"Simplify", " ", "[", 
     RowBox[{
      RowBox[{"p66", "[", 
       RowBox[{"r", ",", "r0"}], "]"}], "/.", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{
             RowBox[{"Collect", "[", 
              RowBox[{
               RowBox[{"\[CapitalDelta]rsSeries6", " ", 
                RowBox[{"Series", "[", 
                 RowBox[{
                  RowBox[{"(", " ", 
                   RowBox[{"p66", "[", 
                    RowBox[{"r", ",", "r0"}], "]"}], ")"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"r", ",", " ", "r0", ",", " ", "0"}], "}"}]}], 
                 "]"}]}], ",", " ", 
               RowBox[{"r", "-", "r0"}]}], "]"}], ",", " ", 
             RowBox[{"{", 
              RowBox[{"r", ",", " ", "r0", ",", " ", 
               RowBox[{"-", "6"}]}], "}"}]}], "]"}], "+", 
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{
             RowBox[{"Collect", "[", 
              RowBox[{
               RowBox[{"\[CapitalDelta]rsSeries7", " ", 
                RowBox[{"Series", "[", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"r", "-", "r0"}], ")"}], 
                    RowBox[{"p67", "[", 
                    RowBox[{"r", ",", "r0"}], "]"}]}], ")"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"r", ",", " ", "r0", ",", " ", "1"}], "}"}]}], 
                 "]"}]}], ",", " ", 
               RowBox[{"r", "-", "r0"}]}], "]"}], ",", " ", 
             RowBox[{"{", 
              RowBox[{"r", ",", " ", "r0", ",", " ", 
               RowBox[{"-", "6"}]}], "}"}]}], "]"}], "+", 
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{
             RowBox[{"Collect", "[", 
              RowBox[{
               RowBox[{"\[CapitalDelta]rsSeries8", " ", 
                RowBox[{"Series", "[", 
                 RowBox[{
                  RowBox[{"(", " ", 
                   RowBox[{"p68", "[", 
                    RowBox[{"r", ",", "r0"}], "]"}], ")"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"r", ",", " ", "r0", ",", " ", "2"}], "}"}]}], 
                 "]"}]}], ",", " ", 
               RowBox[{"r", "-", "r0"}]}], "]"}], ",", " ", 
             RowBox[{"{", 
              RowBox[{"r", ",", " ", "r0", ",", " ", 
               RowBox[{"-", "6"}]}], "}"}]}], "]"}], "+", 
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{
             RowBox[{"Collect", "[", 
              RowBox[{
               RowBox[{"\[CapitalDelta]rsSeries9", " ", 
                RowBox[{"Series", "[", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"r", "-", "r0"}], ")"}], " ", 
                    RowBox[{"p69", "[", 
                    RowBox[{"r", ",", "r0"}], "]"}]}], ")"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"r", ",", " ", "r0", ",", " ", "3"}], "}"}]}], 
                 "]"}]}], ",", " ", 
               RowBox[{"r", "-", "r0"}]}], "]"}], ",", " ", 
             RowBox[{"{", 
              RowBox[{"r", ",", " ", "r0", ",", " ", 
               RowBox[{"-", "6"}]}], "}"}]}], "]"}], "+", 
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{
             RowBox[{"Collect", "[", 
              RowBox[{
               RowBox[{"\[CapitalDelta]rsSeries10", " ", 
                RowBox[{"Series", "[", 
                 RowBox[{
                  RowBox[{"(", " ", 
                   RowBox[{"p610", "[", 
                    RowBox[{"r", ",", "r0"}], "]"}], ")"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"r", ",", " ", "r0", ",", " ", "4"}], "}"}]}], 
                 "]"}]}], ",", " ", 
               RowBox[{"r", "-", "r0"}]}], "]"}], ",", " ", 
             RowBox[{"{", 
              RowBox[{"r", ",", " ", "r0", ",", " ", 
               RowBox[{"-", "6"}]}], "}"}]}], "]"}], "+", 
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{
             RowBox[{"Collect", "[", 
              RowBox[{
               RowBox[{"\[CapitalDelta]rsSeries11", " ", 
                RowBox[{"Series", "[", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"r", "-", "r0"}], ")"}], " ", 
                    RowBox[{"p611", "[", 
                    RowBox[{"r", ",", "r0"}], "]"}]}], ")"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"r", ",", " ", "r0", ",", " ", "5"}], "}"}]}], 
                 "]"}]}], ",", " ", 
               RowBox[{"r", "-", "r0"}]}], "]"}], ",", " ", 
             RowBox[{"{", 
              RowBox[{"r", ",", " ", "r0", ",", " ", 
               RowBox[{"-", "6"}]}], "}"}]}], "]"}]}], "\[Equal]", "0"}], ",",
          " ", 
         RowBox[{"C", "[", "1", "]"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"Simplify", "[", "V6Eq", "]"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.799476894865239*^9, 3.799476992472616*^9}, {
   3.799491940884972*^9, 3.799491949939834*^9}, {3.7994920168827953`*^9, 
   3.799492031259502*^9}, {3.799492136501737*^9, 3.799492139848605*^9}, {
   3.799492244812336*^9, 3.799492248290668*^9}, {3.799492457088339*^9, 
   3.799492498869677*^9}, {3.799492792067107*^9, 3.799492795128375*^9}, {
   3.7994932735540667`*^9, 3.799493286771101*^9}, {3.7994933306264057`*^9, 
   3.7994933320126266`*^9}, {3.799494883638525*^9, 3.799494986540098*^9}, {
   3.79949521930893*^9, 3.799495229409855*^9}, {3.799495293560014*^9, 
   3.799495348037663*^9}, {3.812976920387231*^9, 3.812976954449954*^9}, {
   3.812977016689518*^9, 3.812977024345725*^9}, 3.823759161598608*^9},
 CellLabel->"In[79]:=",ExpressionUUID->"e87d709f-cf7a-4e3a-8cfb-54ba3dff7fb6"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.799495278954688*^9, 3.799495578216959*^9, 
  3.812976973195139*^9, 3.812977254751377*^9, 3.812978156222349*^9, 
  3.8237605016815987`*^9},
 CellLabel->
  "During evaluation of \
In[79]:=",ExpressionUUID->"a223bc16-4f4e-4c7b-93e0-199b1a2b014f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Save", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<Vis.m\>\""}], "]"}], 
   ",", " ", "V6"}], "]"}]], "Input",
 CellChangeTimes->{{3.799142787709037*^9, 3.799142791110107*^9}, {
  3.812977041349255*^9, 3.812977043791382*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"06de0e7b-2418-487d-b94c-e3e27b5bd3fb"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"Zerilli", " ", 
   SubscriptBox["V", "i"]}], 
  TraditionalForm]],ExpressionUUID->"b30aa6f0-6f15-48f5-b904-7db5942d6e9f"]], \
"Section",
 CellChangeTimes->{{3.812975320844492*^9, 3.812975325549411*^9}, {
  3.823759200995549*^9, 3.8237592037402277`*^9}, {3.823759236404481*^9, 
  3.823759238640868*^9}},ExpressionUUID->"fd7452ec-d18d-42d9-a788-\
af4ec66e74c1"],

Cell[CellGroupData[{

Cell[TextData[{
 "Definition of the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["ZV", "i"], TraditionalForm]],ExpressionUUID->
  "c9b7c79a-f08a-467a-99c5-5caa0ee7a2cb"],
 "\[CloseCurlyQuote]s"
}], "Subsection",
 CellChangeTimes->{{3.753535628839713*^9, 3.753535635747897*^9}, {
  3.812975394180339*^9, 3.812975395811349*^9}, {3.823759368447729*^9, 
  3.823759368447757*^9}},ExpressionUUID->"c7013da2-7d54-4cbe-9663-\
1784fea88a0f"],

Cell[TextData[{
 "We define the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "i"], TraditionalForm]],ExpressionUUID->
  "569de061-0b47-4495-a91e-43e556baf6a7"],
 "\[CloseCurlyQuote]s using the Ansatz provided in the paper."
}], "Text",
 CellChangeTimes->{{3.812975404492469*^9, 
  3.812975421740793*^9}},ExpressionUUID->"8cdb44bb-f4e0-43e5-881e-\
9466d06a1f55"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{
   "p11", ",", " ", "p23", ",", " ", "p22", ",", " ", "p35", ",", " ", "p34", 
    ",", " ", "p33", ",", " ", "p32", ",", " ", "p47", ",", " ", "p46", ",", 
    " ", "p45", ",", " ", "p44", ",", " ", "p43", ",", " ", "p42", ",", " ", 
    "p59", ",", " ", "p58", ",", " ", "p57", ",", " ", "p56", ",", " ", "p55",
     ",", " ", "p54", ",", " ", "p53", ",", " ", "p52", ",", " ", "p611", ",",
     " ", "p610", ",", " ", "p69", ",", " ", "p68", ",", " ", "p67", ",", " ",
     "p66", ",", " ", "p65", ",", " ", "p64", ",", " ", "p63", ",", " ", 
    "p62"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.8237598462833*^9, 3.8237599337093353`*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"103d2320-8904-4832-a4b8-e0390d2bf345"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ZV0", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], "=", 
   FractionBox["1", "2"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ZV1", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"p11", "[", 
     RowBox[{"r", ",", "r0"}], "]"}], 
    FractionBox[
     RowBox[{"(", 
      RowBox[{"r", "-", "r0"}], ")"}], 
     RowBox[{"X", "[", 
      RowBox[{"r", ",", "r0"}], "]"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ZV2", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"p23", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "r0"}], ")"}], 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "3"]]}], "+", 
    RowBox[{
     RowBox[{"p22", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "2"]]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ZV3", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"p35", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "r0"}], ")"}], 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "5"]]}], "+", 
    RowBox[{
     RowBox[{"p34", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "4"]]}], "+", 
    RowBox[{
     RowBox[{"p33", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "r0"}], ")"}], 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "3"]]}], "+", 
    RowBox[{
     RowBox[{"p32", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "2"]]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ZV4", "[", 
    RowBox[{"r_", ",", " ", "r0_"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"p47", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "r0"}], ")"}], 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "7"]]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"p46", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "6"]]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"p45", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "r0"}], ")"}], 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "5"]]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"p44", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "4"]]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"p43", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "r0"}], ")"}], 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "3"]]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"p42", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "2"]]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ZV5", "[", 
    RowBox[{"r_", ",", " ", "r0_"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"p59", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "r0"}], ")"}], 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "9"]]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"p58", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "8"]]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"p57", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "r0"}], ")"}], 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "7"]]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"p56", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "6"]]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"p55", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "r0"}], ")"}], 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "5"]]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"p54", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "4"]]}], "+", " ", 
    RowBox[{
     RowBox[{"p53", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "r0"}], ")"}], 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "3"]]}], "+", " ", 
    RowBox[{
     RowBox[{"p52", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "2"]]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ZV6", "[", 
    RowBox[{"r_", ",", " ", "r0_"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"p611", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "r0"}], ")"}], 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "11"]]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"p610", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "10"]]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"p69", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "r0"}], ")"}], 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "9"]]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"p68", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "8"]]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"p67", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "r0"}], ")"}], 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "7"]]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"p66", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "6"]]}], "+", " ", 
    RowBox[{
     RowBox[{"p65", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "r0"}], ")"}], 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "5"]]}], "+", " ", 
    RowBox[{
     RowBox[{"p64", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "4"]]}], "+", " ", 
    RowBox[{
     RowBox[{"p63", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "r0"}], ")"}], 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "3"]]}], "+", " ", 
    RowBox[{
     RowBox[{"p62", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "2"]]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ZV7", "[", 
    RowBox[{"r_", ",", " ", "r0_"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"p713", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "r0"}], ")"}], 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "13"]]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"p712", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "12"]]}], "+", 
    RowBox[{
     RowBox[{"p711", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "r0"}], ")"}], 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "11"]]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"p710", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "10"]]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"p79", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "r0"}], ")"}], 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "9"]]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"p78", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "8"]]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"p77", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "r0"}], ")"}], 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "7"]]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"p76", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "6"]]}], "+", " ", 
    RowBox[{
     RowBox[{"p75", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "r0"}], ")"}], 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "5"]]}], "+", " ", 
    RowBox[{
     RowBox[{"p74", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "4"]]}], "+", " ", 
    RowBox[{
     RowBox[{"p73", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "r0"}], ")"}], 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "3"]]}], "+", " ", 
    RowBox[{
     RowBox[{"p72", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "2"]]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ZV8", "[", 
    RowBox[{"r_", ",", " ", "r0_"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"p815", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "r0"}], ")"}], 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "15"]]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"p814", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "14"]]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"p813", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "r0"}], ")"}], 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "13"]]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"p812", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "12"]]}], "+", 
    RowBox[{
     RowBox[{"p811", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "r0"}], ")"}], 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "11"]]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"p810", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "10"]]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"p89", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "r0"}], ")"}], 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "9"]]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"p88", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "8"]]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"p87", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "r0"}], ")"}], 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "7"]]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"p86", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "6"]]}], "+", " ", 
    RowBox[{
     RowBox[{"p85", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "r0"}], ")"}], 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "5"]]}], "+", " ", 
    RowBox[{
     RowBox[{"p84", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "4"]]}], "+", " ", 
    RowBox[{
     RowBox[{"p83", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "r0"}], ")"}], 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "3"]]}], "+", " ", 
    RowBox[{
     RowBox[{"p82", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], "2"]]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.753535193749168*^9, 3.753535558274564*^9}, {
  3.769450226331918*^9, 3.769450241545794*^9}, {3.769490912286015*^9, 
  3.769490926703331*^9}, {3.769506782924383*^9, 3.7695067885680943`*^9}, {
  3.812975425524186*^9, 3.812975434932068*^9}, {3.81297623106026*^9, 
  3.81297624206609*^9}, {3.823759342180196*^9, 3.8237593610190573`*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"0653bcbc-7fdb-4d3a-b41a-a39b0f88010e"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Find ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["ZV", "1"], TraditionalForm]],ExpressionUUID->
  "3ad0024a-c383-4c0e-aef6-a52151ac7e63"]
}], "Subsection",
 CellChangeTimes->{{3.7535355890380917`*^9, 3.753535595617899*^9}, {
  3.8129754525327873`*^9, 3.8129754538295937`*^9}, {3.8237593708481483`*^9, 
  3.823759370848311*^9}},ExpressionUUID->"ca9e0d51-1066-4d2d-ac76-\
f1e352d77a36"],

Cell[TextData[{
 StyleBox["Subbing the ansatz for ",
  FontSlant->"Plain"],
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "1"], TraditionalForm]],ExpressionUUID->
  "7de7af9f-3a40-4796-b89a-5a9803cba890"],
 " ",
 StyleBox["into the transport equation. Then solving for the coefficients one \
by one. Note, to solve for the lowest order coefficient, we compute the \
series expansion and set it to 0 at coincidence.",
  FontSlant->"Plain"]
}], "Text",
 CellChangeTimes->{{3.812975527626307*^9, 3.812975572349635*^9}, {
  3.8129756208539667`*^9, 3.8129756691180964`*^9}},
 FontSlant->"Italic",ExpressionUUID->"f9893084-b34d-4ea1-989c-681d41c41397"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ZV1Eq", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"2", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"rs", "'"}], "[", "r", "]"}]], 
      RowBox[{"X", "[", 
       RowBox[{"r", ",", "r0"}], "]"}], 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"ZV1", "[", 
         RowBox[{"r", ",", "r0"}], "]"}], ",", "r"}], "]"}]}], "+", 
     RowBox[{"2", 
      RowBox[{"ZV1", "[", 
       RowBox[{"r", ",", "r0"}], "]"}]}], "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Wave", "[", 
        RowBox[{"ZV0", "[", 
         RowBox[{"r", ",", "r0"}], "]"}], "]"}], "-", 
       RowBox[{
        RowBox[{"ZerV", "[", "r", "]"}], 
        RowBox[{"ZV0", "[", 
         RowBox[{"r", ",", "r0"}], "]"}]}]}], ")"}]}], "//", "Simplify"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ZV1Terms", " ", "=", "  ", 
   RowBox[{
    RowBox[{"CoefficientList", "[", 
     RowBox[{"ZV1Eq", ",", " ", 
      FractionBox["1", 
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}]]}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p11", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"p11", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], "/.", 
     RowBox[{
      RowBox[{"DSolve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ZV1Terms", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "0"}], ",", " ", 
        RowBox[{"p11", "[", 
         RowBox[{"r", ",", "r0"}], "]"}], ",", " ", "r"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"p11", "[", 
     RowBox[{"r_", ",", "r0_"}], "]"}], " ", "=", 
    RowBox[{"Simplify", " ", "[", 
     RowBox[{
      RowBox[{"p11", "[", 
       RowBox[{"r", ",", "r0"}], "]"}], "/.", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"SeriesCoefficient", "[", 
           RowBox[{
            RowBox[{"Collect", "[", 
             RowBox[{
              RowBox[{"\[CapitalDelta]rsSeries", "  ", 
               RowBox[{"Series", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"r", "-", "r0"}], ")"}], " ", 
                   RowBox[{"p11", "[", 
                    RowBox[{"r", ",", "r0"}], "]"}]}], ")"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"r", ",", " ", "r0", ",", " ", "0"}], "}"}]}], 
                "]"}]}], ",", " ", 
              RowBox[{"r", "-", "r0"}]}], "]"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"r", ",", " ", "r0", ",", " ", 
              RowBox[{"-", "1"}]}], "}"}]}], "]"}], "\[Equal]", "0"}], ",", 
         " ", 
         RowBox[{"C", "[", "1", "]"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"Simplify", "[", "ZV1Eq", "]"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.799473130451963*^9, 3.799473136902812*^9}, 
   3.7994733992862577`*^9, {3.799473855726012*^9, 3.79947386040609*^9}, {
   3.799486169516724*^9, 3.799486172860518*^9}, {3.7994879730229197`*^9, 
   3.799487976275934*^9}, {3.799488173629037*^9, 3.7994881916867867`*^9}, {
   3.799493929843384*^9, 3.799493933167692*^9}, {3.812975714634577*^9, 
   3.812975716254355*^9}, {3.812975774700223*^9, 3.8129757760307302`*^9}, {
   3.812976274962762*^9, 3.812976279701481*^9}, 3.8237591409104023`*^9, {
   3.823759372921485*^9, 3.8237594039001503`*^9}, 3.823759764092855*^9},
 CellLabel->
  "In[104]:=",ExpressionUUID->"3a1cc07f-7f8d-46b8-ae20-2f6c9960a741"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.799473706023329*^9, 3.799473879249634*^9, 3.799486179454529*^9, 
   3.7994881051145887`*^9, 3.799488208904311*^9, 3.799493938693475*^9, {
   3.8129757108629923`*^9, 3.812975756190407*^9}, 3.812975799298162*^9, 
   3.812976487068859*^9, 3.8129770015823393`*^9, 3.812977887328228*^9, 
   3.823759547967746*^9, 3.823759769766279*^9, 3.823760554273851*^9},
 CellLabel->
  "During evaluation of \
In[104]:=",ExpressionUUID->"6daa01a7-68d6-4532-99d1-12da7d4ccc8f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ZV1", "[", 
  RowBox[{"r", ",", "r0"}], "]"}]], "Input",
 CellChangeTimes->{{3.812976486489513*^9, 3.812976486790997*^9}, 
   3.823759405230328*^9},
 CellLabel->
  "In[109]:=",ExpressionUUID->"7c75aaa9-8ead-40dd-8be1-f70166e4f37d"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"r", "-", "r0"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"9", " ", 
      SuperscriptBox["M", "3"], " ", 
      RowBox[{"(", 
       RowBox[{"r", "+", "r0"}], ")"}]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["M", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        RowBox[{"4", " ", "r", " ", "r0"}], "+", 
        SuperscriptBox["r0", "2"]}], ")"}], " ", "\[Lambda]"}], "+", 
     RowBox[{"3", " ", "M", " ", "r", " ", "r0", " ", 
      RowBox[{"(", 
       RowBox[{"r", "+", "r0"}], ")"}], " ", 
      SuperscriptBox["\[Lambda]", "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox["r0", "2"], " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Lambda]"}], ")"}]}]}], ")"}]}], 
  RowBox[{"4", " ", 
   SuperscriptBox["r", "2"], " ", 
   SuperscriptBox["r0", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", " ", "M"}], "+", 
     RowBox[{"r", " ", "\[Lambda]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", " ", "M"}], "+", 
     RowBox[{"r0", " ", "\[Lambda]"}]}], ")"}], " ", 
   RowBox[{"X", "[", 
    RowBox[{"r", ",", "r0"}], "]"}]}]]], "Output",
 CellChangeTimes->{3.812975766889385*^9, 3.812975800907419*^9, 
  3.8129764890059767`*^9, 3.8129770016315737`*^9, 3.812977888553344*^9, 
  3.823759549923423*^9, 3.82375977182021*^9, 3.8237605548845873`*^9},
 CellLabel->
  "Out[109]=",ExpressionUUID->"ab242758-cf30-4d19-8099-55e402512941"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Save", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<ZerVis.m\>\""}], 
    "]"}], ",", " ", "ZV1"}], "]"}]], "Input",
 CellChangeTimes->{{3.79914257889601*^9, 3.799142640802355*^9}, {
   3.8129758390475473`*^9, 3.812975844918416*^9}, {3.812975927897526*^9, 
   3.8129759381266947`*^9}, {3.812976044792921*^9, 3.8129760541667633`*^9}, 
   3.8129761765290823`*^9, {3.812976490657476*^9, 3.8129764909593573`*^9}, {
   3.823759408549262*^9, 3.823759409048644*^9}, 3.8237595595287743`*^9},
 CellLabel->
  "In[110]:=",ExpressionUUID->"1f4f5c33-1719-441e-b227-7652af88ee29"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Find Z",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "2"], TraditionalForm]],ExpressionUUID->
  "50288a25-b0d5-4611-998e-eb4ca5487333"]
}], "Subsection",
 CellChangeTimes->{{3.753536108533648*^9, 3.753536120641165*^9}, {
   3.812975457620384*^9, 3.8129754582693663`*^9}, 
   3.8237595856853943`*^9},ExpressionUUID->"2a76f6e1-48ef-42f1-99f1-\
b5913f3591c5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ZV2Eq", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"2", " ", "2", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"rs", "'"}], "[", "r", "]"}]], 
      RowBox[{"X", "[", 
       RowBox[{"r", ",", "r0"}], "]"}], 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"ZV2", "[", 
         RowBox[{"r", ",", "r0"}], "]"}], ",", "r"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["2", "2"], 
      RowBox[{"ZV2", "[", 
       RowBox[{"r", ",", "r0"}], "]"}]}], "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Wave", "[", 
        RowBox[{"ZV1", "[", 
         RowBox[{"r", ",", "r0"}], "]"}], "]"}], "-", 
       RowBox[{
        RowBox[{"ZerV", "[", "r", "]"}], 
        RowBox[{"ZV1", "[", 
         RowBox[{"r", ",", "r0"}], "]"}]}]}], ")"}]}], "//", "Simplify"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ZV2Terms", " ", "=", "  ", 
   RowBox[{
    RowBox[{"CoefficientList", "[", 
     RowBox[{"ZV2Eq", ",", " ", 
      FractionBox["1", 
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}]]}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"p23", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], "=", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Values", "[", 
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"ZV2Terms", "[", 
           RowBox[{"[", "4", "]"}], "]"}], "\[Equal]", "0"}], ",", " ", 
         RowBox[{"p23", "[", 
          RowBox[{"r", ",", "r0"}], "]"}]}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ZV2Terms", "[", 
    RowBox[{"[", "3", "]"}], "]"}], "//", "Simplify"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"p22", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"p22", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], "/.", 
     RowBox[{
      RowBox[{"DSolve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ZV2Terms", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "0"}], ",", " ", 
        RowBox[{"p22", "[", 
         RowBox[{"r", ",", "r0"}], "]"}], ",", " ", "r"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"p22", "[", 
     RowBox[{"r_", ",", "r0_"}], "]"}], " ", "=", 
    RowBox[{"Simplify", " ", "[", 
     RowBox[{
      RowBox[{"p22", "[", 
       RowBox[{"r", ",", "r0"}], "]"}], "/.", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{
             RowBox[{"Collect", "[", 
              RowBox[{
               RowBox[{"\[CapitalDelta]rsSeries2", " ", 
                RowBox[{"Series", "[", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"p22", "[", 
                    RowBox[{"r", ",", "r0"}], "]"}], ")"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"r", ",", " ", "r0", ",", " ", "0"}], "}"}]}], 
                 "]"}]}], ",", " ", 
               RowBox[{"r", "-", "r0"}]}], "]"}], ",", " ", 
             RowBox[{"{", 
              RowBox[{"r", ",", " ", "r0", ",", " ", 
               RowBox[{"-", "2"}]}], "}"}]}], "]"}], "+", 
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{
             RowBox[{"Collect", "[", 
              RowBox[{
               RowBox[{"\[CapitalDelta]rsSeries3", " ", 
                RowBox[{"Series", "[", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"r", "-", "r0"}], ")"}], " ", 
                    RowBox[{"p23", "[", 
                    RowBox[{"r", ",", "r0"}], "]"}]}], ")"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"r", ",", " ", "r0", ",", " ", "1"}], "}"}]}], 
                 "]"}]}], ",", " ", 
               RowBox[{"r", "-", "r0"}]}], "]"}], ",", " ", 
             RowBox[{"{", 
              RowBox[{"r", ",", " ", "r0", ",", " ", 
               RowBox[{"-", "2"}]}], "}"}]}], "]"}]}], "\[Equal]", "0"}], ",",
          " ", 
         RowBox[{"C", "[", "1", "]"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"Simplify", "[", "ZV2Eq", "]"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.799473425697102*^9, 3.799473494186757*^9}, {
   3.7994737135478373`*^9, 3.799473717429041*^9}, 3.799474265527771*^9, {
   3.79948619582347*^9, 3.799486214003339*^9}, {3.7994882288472357`*^9, 
   3.7994882313778963`*^9}, {3.799488272095119*^9, 3.799488282300633*^9}, {
   3.7994883436790333`*^9, 3.799488346777918*^9}, {3.799493948368031*^9, 
   3.79949395331212*^9}, {3.812976510241764*^9, 3.812976527576681*^9}, 
   3.823759147080743*^9, {3.8237595943989973`*^9, 3.823759627632337*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"76ca2b01-af2f-41e5-9069-380cac11b4e5"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.795417715131652*^9, 3.796105650015181*^9, 
  3.796466283295209*^9, 3.797597608692359*^9, 3.798959412550585*^9, 
  3.799060948763461*^9, 3.799212655251381*^9, 3.799473502238677*^9, 
  3.799473786134549*^9, 3.7994739063237123`*^9, 3.799474036302678*^9, 
  3.799474073582243*^9, 3.799486223778577*^9, 3.799488350570406*^9, 
  3.799493956188428*^9, 3.8129765338436413`*^9, 3.812977002369513*^9, 
  3.812977893657559*^9, 3.8237596364472303`*^9, 3.823759780396205*^9, 
  3.8237605684121428`*^9},
 CellLabel->
  "During evaluation of \
In[111]:=",ExpressionUUID->"1e34d8c5-8559-4134-83d4-c577744b1203"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ZV2", "[", 
  RowBox[{"r", ",", "r0"}], "]"}]], "Input",
 CellChangeTimes->{{3.795417717531419*^9, 3.795417719723238*^9}, {
   3.7994739362126427`*^9, 3.799473962022641*^9}, {3.799493969405711*^9, 
   3.799493971766762*^9}, {3.812976540241001*^9, 3.812976540543594*^9}, 
   3.823759628831111*^9},
 CellLabel->
  "In[118]:=",ExpressionUUID->"260261e7-4a5d-4c2b-bf5d-db8895f705de"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"r", "-", "r0"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"9", " ", 
       SuperscriptBox["M", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"r", "+", "r0"}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["M", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{"4", " ", "r", " ", "r0"}], "+", 
         SuperscriptBox["r0", "2"]}], ")"}], " ", "\[Lambda]"}], "+", 
      RowBox[{"3", " ", "M", " ", "r", " ", "r0", " ", 
       RowBox[{"(", 
        RowBox[{"r", "+", "r0"}], ")"}], " ", 
       SuperscriptBox["\[Lambda]", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox["r0", "2"], " ", 
       SuperscriptBox["\[Lambda]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Lambda]"}], ")"}]}]}], ")"}]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "2"], " ", 
    SuperscriptBox["r0", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "M"}], "+", 
      RowBox[{"r", " ", "\[Lambda]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "M"}], "+", 
      RowBox[{"r0", " ", "\[Lambda]"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"X", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], "3"]}]], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"32", " ", 
     SuperscriptBox["r", "4"], " ", 
     SuperscriptBox["r0", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "M"}], "+", 
       RowBox[{"r", " ", "\[Lambda]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "M"}], "+", 
       RowBox[{"r0", " ", "\[Lambda]"}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"X", "[", 
       RowBox[{"r", ",", "r0"}], "]"}], "2"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"9", " ", 
      SuperscriptBox["M", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9", " ", 
         SuperscriptBox["r", "4"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["r0", "2"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["r0", "4"]}]}], ")"}]}], "+", 
     RowBox[{"4", " ", "M", " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox["r0", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "3"], "+", 
        SuperscriptBox["r0", "3"]}], ")"}], " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "\[Lambda]"}]}], ")"}]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["r", "3"], " ", 
      SuperscriptBox["r0", "3"], " ", 
      SuperscriptBox["\[Lambda]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Lambda]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["r", "2"], " ", "\[Lambda]"}], "+", 
        RowBox[{
         SuperscriptBox["r0", "2"], " ", "\[Lambda]"}], "-", 
        RowBox[{"2", " ", "r", " ", "r0", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Lambda]"}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["M", "2"], " ", "r", " ", "r0", " ", "\[Lambda]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["r", "3"], " ", "r0", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Lambda]"}], ")"}]}], "+", 
        RowBox[{"4", " ", "r", " ", 
         SuperscriptBox["r0", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Lambda]"}], ")"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["r0", "2"], " ", "\[Lambda]"}], "+", 
        RowBox[{
         SuperscriptBox["r", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"7", " ", "\[Lambda]"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["r0", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"7", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"9", " ", 
      SuperscriptBox["M", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["r", "5"], " ", "\[Lambda]"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "3"], " ", 
         SuperscriptBox["r0", "2"], " ", "\[Lambda]"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["r0", "3"], " ", "\[Lambda]"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["r0", "5"], " ", "\[Lambda]"}], "+", 
        RowBox[{
         SuperscriptBox["r", "4"], " ", "r0", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"7", " ", "\[Lambda]"}]}], ")"}]}], "+", 
        RowBox[{"r", " ", 
         SuperscriptBox["r0", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"7", " ", "\[Lambda]"}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.799473504731081*^9, 3.799473787344946*^9, 3.799473908172831*^9, {
   3.799473941026985*^9, 3.79947396258482*^9}, 3.799474038246467*^9, 
   3.799474076490962*^9, 3.799486224352973*^9, 3.799488356039452*^9, 
   3.799493972260141*^9, 3.812976541487728*^9, 3.812977002419215*^9, 
   3.812977894363117*^9, 3.823759780607445*^9, 3.823760568471313*^9},
 CellLabel->
  "Out[118]=",ExpressionUUID->"fd469b79-ce6f-44df-a477-ab61582e1abe"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Save", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<ZerVis.m\>\""}], 
    "]"}], ",", " ", "ZV2"}], "]"}]], "Input",
 CellChangeTimes->{{3.8129765556793137`*^9, 3.812976555951296*^9}, {
  3.823759973882394*^9, 3.823759976159741*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"24fa6455-8daf-4e14-8562-95f9de9eec14"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Find ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["ZV", "3"], TraditionalForm]],ExpressionUUID->
  "ee70097c-ef12-4e71-8156-b9f3014ecfa0"]
}], "Subsection",
 CellChangeTimes->{{3.753540294414406*^9, 3.753540306715501*^9}, 
   3.753540398090809*^9, {3.812975461252783*^9, 3.812975462781322*^9}, {
   3.82375958675484*^9, 
   3.82375958675488*^9}},ExpressionUUID->"953a6e76-727b-44d4-9fdb-\
94158fb26877"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ZV3Eq", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"2", " ", "3", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"rs", "'"}], "[", "r", "]"}]], 
      RowBox[{"X", "[", 
       RowBox[{"r", ",", "r0"}], "]"}], 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"ZV3", "[", 
         RowBox[{"r", ",", "r0"}], "]"}], ",", "r"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["3", "2"], 
      RowBox[{"ZV3", "[", 
       RowBox[{"r", ",", "r0"}], "]"}]}], "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Wave", "[", 
        RowBox[{"ZV2", "[", 
         RowBox[{"r", ",", "r0"}], "]"}], "]"}], "-", 
       RowBox[{
        RowBox[{"ZerV", "[", "r", "]"}], 
        RowBox[{"ZV2", "[", 
         RowBox[{"r", ",", "r0"}], "]"}]}]}], ")"}]}], "//", "Simplify"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ZV3Terms", " ", "=", "  ", 
   RowBox[{
    RowBox[{"CoefficientList", "[", 
     RowBox[{"ZV3Eq", ",", " ", 
      FractionBox["1", 
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}]]}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"p35", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"p35", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ZV3Terms", "[", 
          RowBox[{"[", "6", "]"}], "]"}], " ", "\[Equal]", "0"}], ",", " ", 
        RowBox[{"p35", "[", 
         RowBox[{"r", ",", "r0"}], "]"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"p34", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"p34", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ZV3Terms", "[", 
          RowBox[{"[", "5", "]"}], "]"}], " ", "\[Equal]", "0"}], ",", " ", 
        RowBox[{"p34", "[", 
         RowBox[{"r", ",", "r0"}], "]"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"p32", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], " ", "=", " ", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"p33", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"p33", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], "/.", 
     RowBox[{
      RowBox[{"DSolve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ZV3Terms", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "0"}], ",", " ", 
        RowBox[{"p33", "[", 
         RowBox[{"r", ",", "r0"}], "]"}], ",", "r"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"p33", "[", 
     RowBox[{"r_", ",", "r0_"}], "]"}], "=", 
    RowBox[{"Simplify", " ", "[", 
     RowBox[{
      RowBox[{"p33", "[", 
       RowBox[{"r", ",", "r0"}], "]"}], "/.", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{
             RowBox[{"Collect", "[", 
              RowBox[{
               RowBox[{"\[CapitalDelta]rsSeries3", " ", 
                RowBox[{"Series", "[", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"r", "-", "r0"}], ")"}], 
                    RowBox[{"p33", "[", 
                    RowBox[{"r", ",", "r0"}], "]"}]}], ")"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"r", ",", " ", "r0", ",", " ", "0"}], "}"}]}], 
                 "]"}]}], ",", " ", 
               RowBox[{"r", "-", "r0"}]}], "]"}], ",", " ", 
             RowBox[{"{", 
              RowBox[{"r", ",", " ", "r0", ",", " ", 
               RowBox[{"-", "3"}]}], "}"}]}], "]"}], "+", 
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{
             RowBox[{"Collect", "[", 
              RowBox[{
               RowBox[{"\[CapitalDelta]rsSeries4", " ", 
                RowBox[{"Series", "[", 
                 RowBox[{
                  RowBox[{"(", " ", 
                   RowBox[{"p34", "[", 
                    RowBox[{"r", ",", "r0"}], "]"}], ")"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"r", ",", " ", "r0", ",", " ", "1"}], "}"}]}], 
                 "]"}]}], ",", " ", 
               RowBox[{"r", "-", "r0"}]}], "]"}], ",", " ", 
             RowBox[{"{", 
              RowBox[{"r", ",", " ", "r0", ",", " ", 
               RowBox[{"-", "3"}]}], "}"}]}], "]"}], "+", 
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{
             RowBox[{"Collect", "[", 
              RowBox[{
               RowBox[{"\[CapitalDelta]rsSeries5", " ", 
                RowBox[{"Series", "[", 
                 RowBox[{
                  RowBox[{"(", " ", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"r", "-", "r0"}], ")"}], 
                    RowBox[{"p35", "[", 
                    RowBox[{"r", ",", "r0"}], "]"}]}], ")"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"r", ",", " ", "r0", ",", " ", "2"}], "}"}]}], 
                 "]"}]}], ",", " ", 
               RowBox[{"r", "-", "r0"}]}], "]"}], ",", " ", 
             RowBox[{"{", 
              RowBox[{"r", ",", " ", "r0", ",", " ", 
               RowBox[{"-", "3"}]}], "}"}]}], "]"}]}], "\[Equal]", "0"}], ",",
          " ", 
         RowBox[{"C", "[", "1", "]"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"Simplify", "[", "ZV3Eq", "]"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.799474291566678*^9, 3.7994743677862377`*^9}, {
   3.799486235199705*^9, 3.799486245890246*^9}, {3.7994883883261003`*^9, 
   3.799488411455009*^9}, {3.799493985913846*^9, 3.799493995842121*^9}, {
   3.8129766015527363`*^9, 3.812976630450803*^9}, 3.823759150900227*^9, {
   3.823759794857747*^9, 3.823759826384532*^9}, 3.823759964703313*^9},
 CellLabel->
  "In[120]:=",ExpressionUUID->"62608f4b-10d2-4b42-81b8-aed0d5a10dc5"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.795417907590856*^9, 3.796105831627935*^9, 
  3.796467148084034*^9, 3.797597775806138*^9, 3.798959518234962*^9, 
  3.799061135641445*^9, 3.79921282496358*^9, 3.7994744824039803`*^9, 
  3.7994864336707172`*^9, 3.79948868186528*^9, 3.799494002189806*^9, 
  3.812976637193184*^9, 3.812977009262513*^9, 3.812977902602454*^9, 
  3.823760592158257*^9},
 CellLabel->
  "During evaluation of \
In[120]:=",ExpressionUUID->"4882a9f2-8299-4362-9672-1ba805d37778"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Save", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<ZerVis.m\>\""}], 
    "]"}], ",", " ", "ZV3"}], "]"}]], "Input",
 CellChangeTimes->{{3.7991427226587143`*^9, 3.799142724721383*^9}, {
   3.8129766471318083`*^9, 3.8129766491673727`*^9}, 3.8237599669428043`*^9, {
   3.8237600308280888`*^9, 3.823760031277948*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"69d33302-fee0-4d69-8177-612235cd04b7"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Find Z",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "4"], TraditionalForm]],ExpressionUUID->
  "a378ae10-2e30-4734-8cba-1aa76043841f"]
}], "Subsection",
 CellChangeTimes->{{3.753540294414406*^9, 3.753540306715501*^9}, {
   3.753540383247991*^9, 3.753540402419973*^9}, {3.812975467164974*^9, 
   3.812975467885673*^9}, 
   3.823759588752762*^9},ExpressionUUID->"c3a8fcaf-10c5-4c92-b84d-\
5dc505c95d5f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ZV4Eq", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"2", " ", "4", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"rs", "'"}], "[", "r", "]"}]], 
      RowBox[{"X", "[", 
       RowBox[{"r", ",", "r0"}], "]"}], 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"ZV4", "[", 
         RowBox[{"r", ",", "r0"}], "]"}], ",", "r"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["4", "2"], 
      RowBox[{"ZV4", "[", 
       RowBox[{"r", ",", "r0"}], "]"}]}], "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Wave", "[", 
        RowBox[{"ZV3", "[", 
         RowBox[{"r", ",", "r0"}], "]"}], "]"}], "-", 
       RowBox[{
        RowBox[{"ZerV", "[", "r", "]"}], 
        RowBox[{"ZV3", "[", 
         RowBox[{"r", ",", "r0"}], "]"}]}]}], ")"}]}], "//", "Simplify"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ZV4Terms", " ", "=", "  ", 
   RowBox[{
    RowBox[{"CoefficientList", "[", 
     RowBox[{"ZV4Eq", ",", " ", 
      FractionBox["1", 
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}]]}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"p47", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], " ", "=", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"p47", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ZV4Terms", "[", 
          RowBox[{"[", "8", "]"}], "]"}], "\[Equal]", "0"}], ",", " ", 
        RowBox[{"p47", "[", 
         RowBox[{"r", ",", "r0"}], "]"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"ZV4Terms", " ", "//", "Simplify"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"p46", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], "=", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"p46", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ZV4Terms", "[", 
          RowBox[{"[", "7", "]"}], "]"}], "\[Equal]", "0"}], ",", " ", 
        RowBox[{"p46", "[", 
         RowBox[{"r", ",", "r0"}], "]"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"p45", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], "=", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"p45", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ZV4Terms", "[", 
          RowBox[{"[", "6", "]"}], "]"}], "\[Equal]", "0"}], ",", " ", 
        RowBox[{"p45", "[", 
         RowBox[{"r", ",", "r0"}], "]"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"p42", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], " ", "=", " ", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"p43", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], " ", "=", " ", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"p44", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], "=", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"p44", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], "/.", 
     RowBox[{
      RowBox[{"DSolve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ZV4Terms", "[", 
          RowBox[{"[", "4", "]"}], "]"}], "\[Equal]", "0"}], ",", " ", 
        RowBox[{"p44", "[", 
         RowBox[{"r", ",", "r0"}], "]"}], ",", " ", "r"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"p44", "[", 
     RowBox[{"r_", ",", "r0_"}], "]"}], " ", "=", 
    RowBox[{"Simplify", " ", "[", 
     RowBox[{
      RowBox[{"p44", "[", 
       RowBox[{"r", ",", "r0"}], "]"}], "/.", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{
             RowBox[{"Collect", "[", 
              RowBox[{
               RowBox[{"\[CapitalDelta]rsSeries4", " ", 
                RowBox[{"Series", "[", 
                 RowBox[{
                  RowBox[{"(", " ", 
                   RowBox[{"p44", "[", 
                    RowBox[{"r", ",", "r0"}], "]"}], ")"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"r", ",", " ", "r0", ",", " ", "0"}], "}"}]}], 
                 "]"}]}], ",", " ", 
               RowBox[{"r", "-", "r0"}]}], "]"}], ",", " ", 
             RowBox[{"{", 
              RowBox[{"r", ",", " ", "r0", ",", " ", 
               RowBox[{"-", "4"}]}], "}"}]}], "]"}], "+", 
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{
             RowBox[{"Collect", "[", 
              RowBox[{
               RowBox[{"\[CapitalDelta]rsSeries5", " ", 
                RowBox[{"Series", "[", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"r", "-", "r0"}], ")"}], 
                    RowBox[{"p45", "[", 
                    RowBox[{"r", ",", "r0"}], "]"}]}], ")"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"r", ",", " ", "r0", ",", " ", "1"}], "}"}]}], 
                 "]"}]}], ",", " ", 
               RowBox[{"r", "-", "r0"}]}], "]"}], ",", " ", 
             RowBox[{"{", 
              RowBox[{"r", ",", " ", "r0", ",", " ", 
               RowBox[{"-", "4"}]}], "}"}]}], "]"}], "+", 
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{
             RowBox[{"Collect", "[", 
              RowBox[{
               RowBox[{"\[CapitalDelta]rsSeries6", " ", 
                RowBox[{"Series", "[", 
                 RowBox[{
                  RowBox[{"(", " ", 
                   RowBox[{"p46", "[", 
                    RowBox[{"r", ",", "r0"}], "]"}], ")"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"r", ",", " ", "r0", ",", " ", "2"}], "}"}]}], 
                 "]"}]}], ",", " ", 
               RowBox[{"r", "-", "r0"}]}], "]"}], ",", " ", 
             RowBox[{"{", 
              RowBox[{"r", ",", " ", "r0", ",", " ", 
               RowBox[{"-", "4"}]}], "}"}]}], "]"}], "+", 
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{
             RowBox[{"Collect", "[", 
              RowBox[{
               RowBox[{"\[CapitalDelta]rsSeries7", " ", 
                RowBox[{"Series", "[", 
                 RowBox[{
                  RowBox[{"(", " ", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"r", "-", "r0"}], ")"}], 
                    RowBox[{"p47", "[", 
                    RowBox[{"r", ",", "r0"}], "]"}]}], ")"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"r", ",", " ", "r0", ",", " ", "3"}], "}"}]}], 
                 "]"}]}], ",", " ", 
               RowBox[{"r", "-", "r0"}]}], "]"}], ",", " ", 
             RowBox[{"{", 
              RowBox[{"r", ",", " ", "r0", ",", " ", 
               RowBox[{"-", "4"}]}], "}"}]}], "]"}]}], "\[Equal]", "0"}], ",",
          " ", 
         RowBox[{"C", "[", "1", "]"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"Simplify", "[", "ZV4Eq", "]"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{
  3.795418367584486*^9, {3.795427159143115*^9, 3.795427159620983*^9}, {
   3.7994745306207867`*^9, 3.799474585631222*^9}, {3.799486459693589*^9, 
   3.7994864776827087`*^9}, {3.7994887275690403`*^9, 
   3.7994887855503798`*^9}, {3.7994942275585957`*^9, 3.799494238428692*^9}, {
   3.812976763102846*^9, 3.812976791073411*^9}, 3.823759155529792*^9, {
   3.823760033975425*^9, 3.823760065010241*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"00d49834-ffd8-47a2-9fa2-39bcf0c191d6"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.795418690094181*^9, 3.7961062114266863`*^9, 
  3.7964674276148148`*^9, 3.797598195703939*^9, 3.798959853957796*^9, 
  3.799061548687405*^9, 3.799213196193334*^9, 3.7994749181045523`*^9, 
  3.7994869538155947`*^9, 3.7994890952603493`*^9, 3.7994942627848377`*^9, 
  3.812976810815172*^9, 3.8129770257739267`*^9, 3.8129779213822193`*^9, 
  3.823760627584676*^9},
 CellLabel->
  "During evaluation of \
In[129]:=",ExpressionUUID->"e984add1-e75a-48c9-9137-42003acdc8ce"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Save", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<ZerVis.m\>\""}], 
    "]"}], ",", " ", "ZV4"}], "]"}]], "Input",
 CellChangeTimes->{{3.799142733038275*^9, 3.799142734893461*^9}, {
  3.8129768099956007`*^9, 3.812976814704262*^9}, {3.823760067002104*^9, 
  3.823760069704153*^9}},
 CellLabel->
  "In[140]:=",ExpressionUUID->"a11fa840-c7ec-4882-9c45-224234380260"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Find ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["ZV", "5"], TraditionalForm]],ExpressionUUID->
  "9bc1877b-d9e8-4d8a-ad75-0a8c9a91bdbb"]
}], "Subsection",
 CellChangeTimes->{{3.753540294414406*^9, 3.753540306715501*^9}, {
  3.753540427354656*^9, 3.753540441952305*^9}, {3.8129754712211943`*^9, 
  3.812975471941729*^9}, {3.8237595908260813`*^9, 
  3.823759590826128*^9}},ExpressionUUID->"12d5a2c7-695a-46df-9a97-\
e9e08feef339"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ZV5Eq", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"2", " ", "5", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"rs", "'"}], "[", "r", "]"}]], 
      RowBox[{"X", "[", 
       RowBox[{"r", ",", "r0"}], "]"}], 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"ZV5", "[", 
         RowBox[{"r", ",", "r0"}], "]"}], ",", "r"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["5", "2"], 
      RowBox[{"ZV5", "[", 
       RowBox[{"r", ",", "r0"}], "]"}]}], "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Wave", "[", 
        RowBox[{"ZV4", "[", 
         RowBox[{"r", ",", "r0"}], "]"}], "]"}], "-", 
       RowBox[{
        RowBox[{"ZerV", "[", "r", "]"}], 
        RowBox[{"ZV4", "[", 
         RowBox[{"r", ",", "r0"}], "]"}]}]}], ")"}]}], "//", "Simplify"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"ZV5Terms", " ", "=", "  ", 
   RowBox[{
    RowBox[{"CoefficientList", "[", 
     RowBox[{"ZV5Eq", ",", " ", 
      FractionBox["1", 
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}]]}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"p59", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], " ", "=", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"p59", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ZV5Terms", "[", 
          RowBox[{"[", "10", "]"}], "]"}], "\[Equal]", "0"}], ",", " ", 
        RowBox[{"p59", "[", 
         RowBox[{"r", ",", "r0"}], "]"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"p52", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], "=", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"p53", "[", 
    RowBox[{"r_", ",", " ", "r0_"}], "]"}], "=", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"p54", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], "=", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"p58", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"p58", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ZV5Terms", "[", 
          RowBox[{"[", "9", "]"}], "]"}], "\[Equal]", "0"}], ",", " ", 
        RowBox[{"p58", "[", 
         RowBox[{"r", ",", "r0"}], "]"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"p57", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"p57", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ZV5Terms", "[", 
          RowBox[{"[", "8", "]"}], "]"}], "\[Equal]", "0"}], ",", " ", 
        RowBox[{"p57", "[", 
         RowBox[{"r", ",", "r0"}], "]"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"p56", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"p56", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ZV5Terms", "[", 
          RowBox[{"[", "7", "]"}], "]"}], "\[Equal]", "0"}], ",", " ", 
        RowBox[{"p56", "[", 
         RowBox[{"r", ",", "r0"}], "]"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"p55", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"p55", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], "/.", 
     RowBox[{
      RowBox[{"DSolve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ZV5Terms", "[", 
          RowBox[{"[", "5", "]"}], "]"}], "\[Equal]", "0"}], ",", " ", 
        RowBox[{"p55", "[", 
         RowBox[{"r", ",", "r0"}], "]"}], ",", " ", "r"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"p55", "[", 
    RowBox[{"r_", ",", " ", "r0_"}], "]"}], " ", "=", 
   RowBox[{"Simplify", " ", "[", 
    RowBox[{
     RowBox[{"p55", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"SeriesCoefficient", "[", 
           RowBox[{
            RowBox[{"Collect", "[", 
             RowBox[{
              RowBox[{"\[CapitalDelta]rsSeries5", " ", 
               RowBox[{"Series", "[", 
                RowBox[{
                 RowBox[{"(", " ", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"r", "-", "r0"}], ")"}], 
                   RowBox[{"p55", "[", 
                    RowBox[{"r", ",", "r0"}], "]"}]}], ")"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"r", ",", " ", "r0", ",", " ", "0"}], "}"}]}], 
                "]"}]}], ",", " ", 
              RowBox[{"r", "-", "r0"}]}], "]"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"r", ",", " ", "r0", ",", " ", 
              RowBox[{"-", "5"}]}], "}"}]}], "]"}], "+", 
          RowBox[{"SeriesCoefficient", "[", 
           RowBox[{
            RowBox[{"Collect", "[", 
             RowBox[{
              RowBox[{"\[CapitalDelta]rsSeries6", " ", 
               RowBox[{"Series", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"p56", "[", 
                   RowBox[{"r", ",", "r0"}], "]"}], ")"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"r", ",", " ", "r0", ",", " ", "1"}], "}"}]}], 
                "]"}]}], ",", " ", 
              RowBox[{"r", "-", "r0"}]}], "]"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"r", ",", " ", "r0", ",", " ", 
              RowBox[{"-", "5"}]}], "}"}]}], "]"}], "+", 
          RowBox[{"SeriesCoefficient", "[", 
           RowBox[{
            RowBox[{"Collect", "[", 
             RowBox[{
              RowBox[{"\[CapitalDelta]rsSeries7", " ", 
               RowBox[{"Series", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"r", "-", "r0"}], ")"}], " ", 
                   RowBox[{"p57", "[", 
                    RowBox[{"r", ",", "r0"}], "]"}]}], ")"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"r", ",", " ", "r0", ",", " ", "2"}], "}"}]}], 
                "]"}]}], ",", " ", 
              RowBox[{"r", "-", "r0"}]}], "]"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"r", ",", " ", "r0", ",", " ", 
              RowBox[{"-", "5"}]}], "}"}]}], "]"}], "+", 
          RowBox[{"SeriesCoefficient", "[", 
           RowBox[{
            RowBox[{"Collect", "[", 
             RowBox[{
              RowBox[{"\[CapitalDelta]rsSeries8", " ", 
               RowBox[{"Series", "[", 
                RowBox[{
                 RowBox[{"(", " ", 
                  RowBox[{"p58", "[", 
                   RowBox[{"r", ",", "r0"}], "]"}], ")"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"r", ",", " ", "r0", ",", " ", "3"}], "}"}]}], 
                "]"}]}], ",", " ", 
              RowBox[{"r", "-", "r0"}]}], "]"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"r", ",", " ", "r0", ",", " ", 
              RowBox[{"-", "5"}]}], "}"}]}], "]"}], "+", 
          RowBox[{"SeriesCoefficient", "[", 
           RowBox[{
            RowBox[{"Collect", "[", 
             RowBox[{
              RowBox[{"\[CapitalDelta]rsSeries9", " ", 
               RowBox[{"Series", "[", 
                RowBox[{
                 RowBox[{"(", " ", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"r", "-", "r0"}], ")"}], 
                   RowBox[{"p59", "[", 
                    RowBox[{"r", ",", "r0"}], "]"}]}], ")"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"r", ",", " ", "r0", ",", " ", "4"}], "}"}]}], 
                "]"}]}], ",", " ", 
              RowBox[{"r", "-", "r0"}]}], "]"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"r", ",", " ", "r0", ",", " ", 
              RowBox[{"-", "5"}]}], "}"}]}], "]"}]}], "\[Equal]", "0"}], ",", 
        " ", 
        RowBox[{"C", "[", "1", "]"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"Simplify", "[", "ZV5Eq", "]"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.7994749593718233`*^9, 3.7994750240431557`*^9}, {
   3.799475119020976*^9, 3.799475124098839*^9}, {3.799486900307126*^9, 
   3.799486930670648*^9}, {3.799486961223382*^9, 3.7994870271759233`*^9}, {
   3.799490045323123*^9, 3.799490067135672*^9}, {3.799494404088814*^9, 
   3.799494417068647*^9}, {3.812976845090864*^9, 3.8129768702576027`*^9}, 
   3.823759158703487*^9, {3.823760072054452*^9, 3.8237601008350163`*^9}},
 CellLabel->
  "In[141]:=",ExpressionUUID->"42d22e5d-9ec8-48d6-a4ab-17b9ab79ab7d"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.799491876899778*^9, 3.799494491765875*^9, 
  3.8129769548143682`*^9, 3.812977083851972*^9, 3.812977982225601*^9, 
  3.823760682722724*^9},
 CellLabel->
  "During evaluation of \
In[141]:=",ExpressionUUID->"ccc64588-61f1-47ee-91f0-6bf37819c591"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Save", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<ZerVis.m\>\""}], 
    "]"}], ",", " ", "ZV5"}], "]"}]], "Input",
 CellChangeTimes->{{3.799142745406487*^9, 3.799142765812524*^9}, {
  3.8129769036678057`*^9, 3.812976905783334*^9}, {3.823760103151565*^9, 
  3.8237601056792603`*^9}},
 CellLabel->
  "In[153]:=",ExpressionUUID->"c49401aa-97cc-4e1e-8be1-ae28f9181df3"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Find ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["ZV", "6"], TraditionalForm]],ExpressionUUID->
  "a9e21e71-0b4f-4413-b293-7f2a3ead257e"]
}], "Subsection",
 CellChangeTimes->{{3.753540294414406*^9, 3.753540306715501*^9}, {
  3.753540485454315*^9, 3.753540511556649*^9}, {3.8129754755012283`*^9, 
  3.812975477245775*^9}, {3.823759591969206*^9, 
  3.823759591969252*^9}},ExpressionUUID->"d7df9cc0-1fdd-450c-ba48-\
54c7dd8791c5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ZV6Eq", " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"2", " ", "6", 
       FractionBox["1", 
        RowBox[{
         RowBox[{"rs", "'"}], "[", "r", "]"}]], 
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"ZV6", "[", 
          RowBox[{"r", ",", "r0"}], "]"}], ",", "r"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["6", "2"], 
       RowBox[{"ZV6", "[", 
        RowBox[{"r", ",", "r0"}], "]"}]}], "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Wave", "[", 
         RowBox[{"ZV5", "[", 
          RowBox[{"r", ",", "r0"}], "]"}], "]"}], "-", 
        RowBox[{
         RowBox[{"ZerV", "[", "r", "]"}], 
         RowBox[{"ZV5", "[", 
          RowBox[{"r", ",", "r0"}], "]"}]}]}], ")"}]}], "//", "Simplify"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ZV6Terms", "=", " ", 
   RowBox[{
    RowBox[{"CoefficientList", "[", 
     RowBox[{"ZV6Eq", ",", " ", 
      FractionBox["1", 
       RowBox[{"X", "[", 
        RowBox[{"r", ",", "r0"}], "]"}]]}], "]"}], "//", "Simplify"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"p62", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p63", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p64", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p65", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], "=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p611", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"p611", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ZV6Terms", "[", 
          RowBox[{"[", "12", "]"}], "]"}], "\[Equal]", "0"}], ",", " ", 
        RowBox[{"p611", "[", 
         RowBox[{"r", ",", "r0"}], "]"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p610", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"p610", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ZV6Terms", "[", 
          RowBox[{"[", "11", "]"}], "]"}], "\[Equal]", "0"}], ",", " ", 
        RowBox[{"p610", "[", 
         RowBox[{"r", ",", "r0"}], "]"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p69", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"p69", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{"ZV6Terms", "[", 
           RowBox[{"[", "10", "]"}], "]"}], "]"}], "\[Equal]", "0"}], ",", 
        " ", 
        RowBox[{"p69", "[", 
         RowBox[{"r", ",", "r0"}], "]"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p68", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"p68", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ZV6Terms", "[", 
          RowBox[{"[", "9", "]"}], "]"}], "\[Equal]", "0"}], ",", " ", 
        RowBox[{"p68", "[", 
         RowBox[{"r", ",", "r0"}], "]"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p67", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"p67", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ZV6Terms", "[", 
          RowBox[{"[", "8", "]"}], "]"}], "\[Equal]", "0"}], ",", " ", 
        RowBox[{"p67", "[", 
         RowBox[{"r", ",", "r0"}], "]"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"p66", "[", 
    RowBox[{"r_", ",", "r0_"}], "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"p66", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], "/.", 
     RowBox[{
      RowBox[{"DSolve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ZV6Terms", "[", 
          RowBox[{"[", "6", "]"}], "]"}], "\[Equal]", "0"}], ",", " ", 
        RowBox[{"p66", "[", 
         RowBox[{"r", ",", "r0"}], "]"}], ",", " ", "r"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"p66", "[", 
     RowBox[{"r_", ",", "r0_"}], "]"}], " ", "=", 
    RowBox[{"Simplify", " ", "[", 
     RowBox[{
      RowBox[{"p66", "[", 
       RowBox[{"r", ",", "r0"}], "]"}], "/.", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{
             RowBox[{"Collect", "[", 
              RowBox[{
               RowBox[{"\[CapitalDelta]rsSeries6", " ", 
                RowBox[{"Series", "[", 
                 RowBox[{
                  RowBox[{"(", " ", 
                   RowBox[{"p66", "[", 
                    RowBox[{"r", ",", "r0"}], "]"}], ")"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"r", ",", " ", "r0", ",", " ", "0"}], "}"}]}], 
                 "]"}]}], ",", " ", 
               RowBox[{"r", "-", "r0"}]}], "]"}], ",", " ", 
             RowBox[{"{", 
              RowBox[{"r", ",", " ", "r0", ",", " ", 
               RowBox[{"-", "6"}]}], "}"}]}], "]"}], "+", 
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{
             RowBox[{"Collect", "[", 
              RowBox[{
               RowBox[{"\[CapitalDelta]rsSeries7", " ", 
                RowBox[{"Series", "[", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"r", "-", "r0"}], ")"}], 
                    RowBox[{"p67", "[", 
                    RowBox[{"r", ",", "r0"}], "]"}]}], ")"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"r", ",", " ", "r0", ",", " ", "1"}], "}"}]}], 
                 "]"}]}], ",", " ", 
               RowBox[{"r", "-", "r0"}]}], "]"}], ",", " ", 
             RowBox[{"{", 
              RowBox[{"r", ",", " ", "r0", ",", " ", 
               RowBox[{"-", "6"}]}], "}"}]}], "]"}], "+", 
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{
             RowBox[{"Collect", "[", 
              RowBox[{
               RowBox[{"\[CapitalDelta]rsSeries8", " ", 
                RowBox[{"Series", "[", 
                 RowBox[{
                  RowBox[{"(", " ", 
                   RowBox[{"p68", "[", 
                    RowBox[{"r", ",", "r0"}], "]"}], ")"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"r", ",", " ", "r0", ",", " ", "2"}], "}"}]}], 
                 "]"}]}], ",", " ", 
               RowBox[{"r", "-", "r0"}]}], "]"}], ",", " ", 
             RowBox[{"{", 
              RowBox[{"r", ",", " ", "r0", ",", " ", 
               RowBox[{"-", "6"}]}], "}"}]}], "]"}], "+", 
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{
             RowBox[{"Collect", "[", 
              RowBox[{
               RowBox[{"\[CapitalDelta]rsSeries9", " ", 
                RowBox[{"Series", "[", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"r", "-", "r0"}], ")"}], " ", 
                    RowBox[{"p69", "[", 
                    RowBox[{"r", ",", "r0"}], "]"}]}], ")"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"r", ",", " ", "r0", ",", " ", "3"}], "}"}]}], 
                 "]"}]}], ",", " ", 
               RowBox[{"r", "-", "r0"}]}], "]"}], ",", " ", 
             RowBox[{"{", 
              RowBox[{"r", ",", " ", "r0", ",", " ", 
               RowBox[{"-", "6"}]}], "}"}]}], "]"}], "+", 
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{
             RowBox[{"Collect", "[", 
              RowBox[{
               RowBox[{"\[CapitalDelta]rsSeries10", " ", 
                RowBox[{"Series", "[", 
                 RowBox[{
                  RowBox[{"(", " ", 
                   RowBox[{"p610", "[", 
                    RowBox[{"r", ",", "r0"}], "]"}], ")"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"r", ",", " ", "r0", ",", " ", "4"}], "}"}]}], 
                 "]"}]}], ",", " ", 
               RowBox[{"r", "-", "r0"}]}], "]"}], ",", " ", 
             RowBox[{"{", 
              RowBox[{"r", ",", " ", "r0", ",", " ", 
               RowBox[{"-", "6"}]}], "}"}]}], "]"}], "+", 
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{
             RowBox[{"Collect", "[", 
              RowBox[{
               RowBox[{"\[CapitalDelta]rsSeries11", " ", 
                RowBox[{"Series", "[", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"r", "-", "r0"}], ")"}], " ", 
                    RowBox[{"p611", "[", 
                    RowBox[{"r", ",", "r0"}], "]"}]}], ")"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"r", ",", " ", "r0", ",", " ", "5"}], "}"}]}], 
                 "]"}]}], ",", " ", 
               RowBox[{"r", "-", "r0"}]}], "]"}], ",", " ", 
             RowBox[{"{", 
              RowBox[{"r", ",", " ", "r0", ",", " ", 
               RowBox[{"-", "6"}]}], "}"}]}], "]"}]}], "\[Equal]", "0"}], ",",
          " ", 
         RowBox[{"C", "[", "1", "]"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"Simplify", "[", "ZV6Eq", "]"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.799476894865239*^9, 3.799476992472616*^9}, {
   3.799491940884972*^9, 3.799491949939834*^9}, {3.7994920168827953`*^9, 
   3.799492031259502*^9}, {3.799492136501737*^9, 3.799492139848605*^9}, {
   3.799492244812336*^9, 3.799492248290668*^9}, {3.799492457088339*^9, 
   3.799492498869677*^9}, {3.799492792067107*^9, 3.799492795128375*^9}, {
   3.7994932735540667`*^9, 3.799493286771101*^9}, {3.7994933306264057`*^9, 
   3.7994933320126266`*^9}, {3.799494883638525*^9, 3.799494986540098*^9}, {
   3.79949521930893*^9, 3.799495229409855*^9}, {3.799495293560014*^9, 
   3.799495348037663*^9}, {3.812976920387231*^9, 3.812976954449954*^9}, {
   3.812977016689518*^9, 3.812977024345725*^9}, 3.823759161598608*^9, {
   3.823760107734179*^9, 3.823760137246663*^9}},
 CellLabel->
  "In[154]:=",ExpressionUUID->"9bd17206-e4f9-42a8-a95a-0586c6aba203"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.799495278954688*^9, 3.799495578216959*^9, 
  3.812976973195139*^9, 3.812977254751377*^9, 3.812978156222349*^9, 
  3.82376079048874*^9},
 CellLabel->
  "During evaluation of \
In[154]:=",ExpressionUUID->"96a947b5-33e5-468d-8179-78f1680fd289"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Save", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<ZerVis.m\>\""}], 
    "]"}], ",", " ", "ZV6"}], "]"}]], "Input",
 CellChangeTimes->{{3.799142787709037*^9, 3.799142791110107*^9}, {
  3.812977041349255*^9, 3.812977043791382*^9}, {3.823760112918223*^9, 
  3.823760115487752*^9}},
 CellLabel->
  "In[168]:=",ExpressionUUID->"1a3eefdf-781c-4cbf-a311-d66df500341f"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Series Expansions", "Section",
 CellChangeTimes->{{3.792820331892477*^9, 
  3.7928203377908382`*^9}},ExpressionUUID->"b88c2f65-92ce-4e62-b8da-\
d1528710aede"],

Cell[TextData[{
 "We carry out the series expansions of the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "i"], TraditionalForm]],ExpressionUUID->
  "07bfda30-7a6e-42a9-b9d5-76ca8a5f2aaa"],
 "\[CloseCurlyQuote]s here, to provide explicitly finite expressions at \
coincidence. We need even higher order expansions of the denominators here.\n\
\nNote, we do not expand the Zerilli ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "i"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "7c8c318c-685c-4743-b132-75d175ecda17"],
 "\[CloseCurlyQuote]s here, though this can be done using the same approach."
}], "Text",
 CellChangeTimes->{{3.7928205025677013`*^9, 3.792820527327949*^9}, {
   3.792839222256997*^9, 3.7928392550055847`*^9}, {3.7964612640188026`*^9, 
   3.796461264496543*^9}, {3.796541407566399*^9, 3.796541418528512*^9}, {
   3.796541488538629*^9, 3.796541488933745*^9}, 3.80373050674522*^9, {
   3.812977255089047*^9, 3.812977305869769*^9}, {3.8129776283703814`*^9, 
   3.812977639728382*^9}, {3.8237601602965927`*^9, 
   3.823760186583329*^9}},ExpressionUUID->"2e88990b-0fd0-4331-a217-\
afc4906d27b9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SeriesOrder", " ", "=", " ", "20"}], ";"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{
   RowBox[{"HighestCoeffOrder", " ", "=", " ", "11"}], ";"}], " "}]}], "Input",\

 CellChangeTimes->{{3.7965414380056677`*^9, 3.796541481903428*^9}, {
  3.796622068422159*^9, 3.796622080323022*^9}, {3.798980861350806*^9, 
  3.798980863440308*^9}, {3.798981933264585*^9, 3.798981933540951*^9}, {
  3.799144910750828*^9, 3.7991449108951797`*^9}, {3.799147357067994*^9, 
  3.799147360578431*^9}, {3.799148329954853*^9, 3.799148330412079*^9}, {
  3.799166486349347*^9, 3.7991664864405212`*^9}, {3.7994988563493643`*^9, 
  3.799498856437702*^9}, {3.799499555972595*^9, 3.799499559138051*^9}, {
  3.81297745217765*^9, 3.812977455351921*^9}, {3.812977921882242*^9, 
  3.8129779220243187`*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"91b93c3f-30f4-4946-8052-acc739e599ba"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Denom", " ", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"(", 
          RowBox[{"r", "+", 
           RowBox[{"2", "M", " ", 
            RowBox[{"Log", "[", 
             RowBox[{
              FractionBox["r", 
               RowBox[{"2", "M"}]], "-", "1"}], "]"}]}], "-", "r0", "-", 
           RowBox[{"2", "M", " ", 
            RowBox[{"Log", "[", 
             RowBox[{
              FractionBox["r0", 
               RowBox[{"2", "M"}]], "-", "1"}], "]"}]}]}], ")"}]], ",", " ", 
        RowBox[{"{", 
         RowBox[{"r", ",", " ", "r0", ",", " ", 
          RowBox[{"SeriesOrder", " ", "+", " ", "HighestCoeffOrder"}]}], 
         "}"}]}], "]"}], "]"}], ",", " ", 
     RowBox[{"r", "-", "r0"}], ",", " ", "Simplify"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7928205318038397`*^9, 3.792820576939905*^9}, {
  3.792820644829373*^9, 3.79282065545028*^9}, {3.792820999394082*^9, 
  3.792820999770496*^9}, {3.7928234372779713`*^9, 3.792823447597604*^9}, {
  3.792824304536109*^9, 3.792824304871222*^9}, {3.792906324405693*^9, 
  3.7929063253057413`*^9}, {3.7941199802469807`*^9, 3.794119995938151*^9}, {
  3.7941204421492863`*^9, 3.794120442499969*^9}, {3.796461287069213*^9, 
  3.796461287179082*^9}, {3.7965414931500607`*^9, 3.796541531068211*^9}, {
  3.7991429904098577`*^9, 3.799142990563013*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"3a763846-556d-4ae0-bd5d-791c11af1d66"],

Cell[CellGroupData[{

Cell["Series Expansions of denominators", "Subsection",
 CellChangeTimes->{{3.8129762943140097`*^9, 
  3.8129763100306*^9}},ExpressionUUID->"a47d5a2c-a222-4d2e-a108-9d283dd00c2b"],

Cell[TextData[{
 "We will need high order expansions of powers of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", 
     SubscriptBox["\[CapitalDelta]r", "*"]], ".", " "}], TraditionalForm]],
  ExpressionUUID->"8ac78949-b924-4170-b1f5-56795754280e"],
 "We compute these here to save time later."
}], "Text",
 CellChangeTimes->{{3.8129763422309713`*^9, 
  3.812976365446854*^9}},ExpressionUUID->"2436d287-77a0-409c-8f1c-\
7e66a5a852d3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalDelta]rsSeries", " ", "=", " ", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"rs", "[", "r", "]"}], "-", 
           RowBox[{"rs", "[", "r0", "]"}]}], ")"}]], ",", " ", 
        RowBox[{"{", 
         RowBox[{"r", ",", " ", "r0", ",", " ", "SeriesOrder"}], "}"}]}], 
       "]"}], "]"}], ",", " ", 
     RowBox[{"r", "-", "r0"}], ",", " ", "Simplify"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]rsSeries2", " ", "=", " ", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{"\[CapitalDelta]rsSeries", " ", "\[CapitalDelta]rsSeries"}], 
        ",", " ", 
        RowBox[{"r", "-", "r0"}]}], "]"}], "/.", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"r", "-", "r0"}], ")"}], "n_"], "/;", 
        RowBox[{"n", ">", "SeriesOrder"}]}], "\[RuleDelayed]", " ", "0"}]}], 
     ",", " ", 
     RowBox[{"r", "-", "r0"}], ",", " ", "Simplify"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]rsSeries3", " ", "=", " ", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{"\[CapitalDelta]rsSeries", " ", "\[CapitalDelta]rsSeries2"}], 
        ",", " ", 
        RowBox[{"r", "-", "r0"}]}], "]"}], "/.", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"r", "-", "r0"}], ")"}], "n_"], "/;", 
        RowBox[{"n", ">", "SeriesOrder"}]}], "\[RuleDelayed]", " ", "0"}]}], 
     ",", " ", 
     RowBox[{"r", "-", "r0"}], ",", " ", "Simplify"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]rsSeries4", " ", "=", " ", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{"\[CapitalDelta]rsSeries", " ", "\[CapitalDelta]rsSeries3"}], 
        ",", " ", 
        RowBox[{"r", "-", "r0"}]}], "]"}], "/.", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"r", "-", "r0"}], ")"}], "n_"], "/;", 
        RowBox[{"n", ">", "SeriesOrder"}]}], "\[RuleDelayed]", " ", "0"}]}], 
     ",", " ", 
     RowBox[{"r", "-", "r0"}], ",", " ", "Simplify"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]rsSeries5", " ", "=", " ", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{"\[CapitalDelta]rsSeries", " ", "\[CapitalDelta]rsSeries4"}], 
        ",", " ", 
        RowBox[{"r", "-", "r0"}]}], "]"}], "/.", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"r", "-", "r0"}], ")"}], "n_"], "/;", 
        RowBox[{"n", ">", "SeriesOrder"}]}], "\[RuleDelayed]", " ", "0"}]}], 
     ",", " ", 
     RowBox[{"r", "-", "r0"}], ",", " ", "Simplify"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]rsSeries6", " ", "=", " ", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{"\[CapitalDelta]rsSeries", " ", "\[CapitalDelta]rsSeries5"}], 
        ",", " ", 
        RowBox[{"r", "-", "r0"}]}], "]"}], "/.", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"r", "-", "r0"}], ")"}], "n_"], "/;", 
        RowBox[{"n", ">", "SeriesOrder"}]}], "\[RuleDelayed]", " ", "0"}]}], 
     ",", " ", 
     RowBox[{"r", "-", "r0"}], ",", " ", "Simplify"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]rsSeries7", " ", "=", " ", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{"\[CapitalDelta]rsSeries", " ", "\[CapitalDelta]rsSeries6"}], 
        ",", " ", 
        RowBox[{"r", "-", "r0"}]}], "]"}], "/.", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"r", "-", "r0"}], ")"}], "n_"], "/;", 
        RowBox[{"n", ">", "SeriesOrder"}]}], "\[RuleDelayed]", " ", "0"}]}], 
     ",", " ", 
     RowBox[{"r", "-", "r0"}], ",", " ", "Simplify"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]rsSeries8", " ", "=", " ", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{"\[CapitalDelta]rsSeries", " ", "\[CapitalDelta]rsSeries7"}], 
        ",", " ", 
        RowBox[{"r", "-", "r0"}]}], "]"}], "/.", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"r", "-", "r0"}], ")"}], "n_"], "/;", 
        RowBox[{"n", ">", "SeriesOrder"}]}], "\[RuleDelayed]", " ", "0"}]}], 
     ",", " ", 
     RowBox[{"r", "-", "r0"}], ",", " ", "Simplify"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]rsSeries9", " ", "=", " ", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{"\[CapitalDelta]rsSeries", " ", "\[CapitalDelta]rsSeries8"}], 
        ",", " ", 
        RowBox[{"r", "-", "r0"}]}], "]"}], "/.", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"r", "-", "r0"}], ")"}], "n_"], "/;", 
        RowBox[{"n", ">", "SeriesOrder"}]}], "\[RuleDelayed]", " ", "0"}]}], 
     ",", " ", 
     RowBox[{"r", "-", "r0"}], ",", " ", "Simplify"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]rsSeries10", " ", "=", " ", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{"\[CapitalDelta]rsSeries", " ", "\[CapitalDelta]rsSeries9"}], 
        ",", " ", 
        RowBox[{"r", "-", "r0"}]}], "]"}], "/.", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"r", "-", "r0"}], ")"}], "n_"], "/;", 
        RowBox[{"n", ">", "SeriesOrder"}]}], "\[RuleDelayed]", " ", "0"}]}], 
     ",", " ", 
     RowBox[{"r", "-", "r0"}], ",", " ", "Simplify"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]rsSeries11", " ", "=", " ", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{"\[CapitalDelta]rsSeries", " ", "\[CapitalDelta]rsSeries10"}],
         ",", " ", 
        RowBox[{"r", "-", "r0"}]}], "]"}], "/.", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"r", "-", "r0"}], ")"}], "n_"], "/;", 
        RowBox[{"n", ">", "SeriesOrder"}]}], "\[RuleDelayed]", " ", "0"}]}], 
     ",", " ", 
     RowBox[{"r", "-", "r0"}], ",", " ", "Simplify"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8129763902472343`*^9, 3.812976472239791*^9}, {
   3.8129768796925983`*^9, 3.812976880057002*^9}, 3.812977871951993*^9, {
   3.823759275181157*^9, 
   3.823759283530766*^9}},ExpressionUUID->"4223a711-2893-4e68-a2ca-\
8182c3ed23dd"]
}, Open  ]],

Cell[CellGroupData[{

Cell["V1", "Subsection",
 CellChangeTimes->{{3.792820360761571*^9, 
  3.7928203703320007`*^9}},ExpressionUUID->"48124b5c-aaa8-4497-a3df-\
93223fd712b9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V1", "[", 
  RowBox[{"r", ",", "r0"}], "]"}]], "Input",
 CellChangeTimes->{{3.7928203724168453`*^9, 3.792820377284033*^9}, {
  3.812977410585436*^9, 3.8129774109118347`*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"e1b5ab5f-8f80-4aea-a895-9346a36cfc57"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"r", "-", "r0"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"l", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "l"}], ")"}], " ", "r", " ", "r0"}], "-", 
     RowBox[{"M", " ", 
      RowBox[{"(", 
       RowBox[{"r", "+", "r0"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["s", "2"]}], ")"}]}]}], ")"}]}], 
  RowBox[{"4", " ", 
   SuperscriptBox["r", "2"], " ", 
   SuperscriptBox["r0", "2"], " ", 
   RowBox[{"X", "[", 
    RowBox[{"r", ",", "r0"}], "]"}]}]]], "Output",
 CellChangeTimes->{3.792820380803398*^9, 3.799143006997961*^9, 
  3.812978237897092*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"6b2b12b7-cd04-4987-b6a4-597045f2d951"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"V1Coeff1", " ", "=", 
   RowBox[{"Collect", "[", " ", 
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"V1", "[", 
           RowBox[{"r", ",", "r0"}], "]"}], ",", 
          FractionBox["1", 
           RowBox[{"X", "[", 
            RowBox[{"r", ",", "r0"}], "]"}]]}], " ", "]"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"r", ",", " ", "r0", ",", " ", "SeriesOrder"}], "}"}]}], 
       "]"}], "]"}], ",", " ", 
     RowBox[{"r", "-", "r0"}], ",", " ", "Simplify"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"V1Series", " ", "=", " ", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Collect", "[", " ", 
        RowBox[{
         RowBox[{"V1Coeff1", " ", "Denom"}], ",", " ", 
         RowBox[{"r", "-", "r0"}]}], "]"}], "/.", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"r", "-", "r0"}], ")"}], "n_"], "/;", 
         RowBox[{"n", ">", "SeriesOrder"}]}], "\[RuleDelayed]", " ", "0"}]}], 
      ")"}], ",", " ", 
     RowBox[{"r", "-", "r0"}], ",", " ", "Simplify"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.796541558173616*^9, 3.7965416165918827`*^9}, {
   3.796541680270009*^9, 3.7965416918471613`*^9}, {3.796550369058426*^9, 
   3.7965503691908817`*^9}, {3.812977653514353*^9, 3.812977653824986*^9}, 
   3.812977947577688*^9},ExpressionUUID->"147d0558-d10b-4978-945e-\
26c1dd2f6a12"],

Cell["Checking the value at coincidence.", "Text",
 CellChangeTimes->{{3.812977952664686*^9, 
  3.8129779597881117`*^9}},ExpressionUUID->"160a1326-c4c0-4cb8-a59c-\
29f4ea779bb5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V1Series", "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"r", "\[Rule]", "6"}], ",", " ", 
    RowBox[{"r0", "\[Rule]", "6"}], ",", " ", 
    RowBox[{"l", "\[Rule]", "0"}], ",", " ", 
    RowBox[{"s", "\[Rule]", "0"}], ",", " ", 
    RowBox[{"M", "\[Rule]", "1"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.79654174298131*^9, 3.796541780405128*^9}},
 CellLabel->
  "In[251]:=",ExpressionUUID->"09aa942d-1cbd-41c3-a2a0-78f8035c7f7a"],

Cell[BoxData[
 FractionBox["1", "324"]], "Output",
 CellChangeTimes->{{3.7965417452080793`*^9, 3.7965417808074493`*^9}, 
   3.7966224406434917`*^9, 3.796622895443898*^9, 3.797616142745068*^9, 
   3.799143047965549*^9, 3.7991449741232233`*^9, 3.7991474238270206`*^9},
 CellLabel->
  "Out[251]=",ExpressionUUID->"e388e3c4-5931-4045-9523-89d8c349fd5c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Save", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<Vis.m\>\""}], "]"}], 
   ",", " ", "V1Series"}], "]"}]], "Input",
 CellChangeTimes->{{3.799143067356489*^9, 3.799143076089645*^9}, {
  3.799167026743479*^9, 3.799167026888859*^9}, {3.799498891804111*^9, 
  3.79949889209896*^9}, {3.7994995716491137`*^9, 3.7994995717995234`*^9}, {
  3.812977972094377*^9, 3.812977975680572*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"67a8b4bb-b3b8-4343-83ac-b69329833898"]
}, Closed]],

Cell[CellGroupData[{

Cell["V2", "Subsection",
 CellChangeTimes->{{3.7928473231233253`*^9, 
  3.792847328378722*^9}},ExpressionUUID->"d722ccd5-4932-4a72-a2e2-\
88e284b87b12"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V2", "[", 
  RowBox[{"r", ",", "r0"}], "]"}]], "Input",
 CellChangeTimes->{{3.792847336500038*^9, 3.792847336591358*^9}, {
  3.792905415509252*^9, 3.792905554464444*^9}, {3.792905615384111*^9, 
  3.792905633071659*^9}, {3.799143133669167*^9, 3.799143144991989*^9}, {
  3.812978320035822*^9, 3.812978320332871*^9}},
 CellLabel->
  "In[145]:=",ExpressionUUID->"617ad626-bd9d-42c8-b502-9aba64468301"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"r", "-", "r0"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"l", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "l"}], ")"}], " ", "r", " ", "r0"}], "-", 
      RowBox[{"M", " ", 
       RowBox[{"(", 
        RowBox[{"r", "+", "r0"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["s", "2"]}], ")"}]}]}], ")"}]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["r", "2"], " ", 
    SuperscriptBox["r0", "2"], " ", 
    SuperscriptBox[
     RowBox[{"X", "[", 
      RowBox[{"r", ",", "r0"}], "]"}], "3"]}]], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"32", " ", 
     SuperscriptBox["r", "4"], " ", 
     SuperscriptBox["r0", "4"], " ", 
     SuperscriptBox[
      RowBox[{"X", "[", 
       RowBox[{"r", ",", "r0"}], "]"}], "2"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"l", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "l"}], ")"}], " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox["r0", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "l", "+", 
           SuperscriptBox["l", "2"]}], ")"}], " ", 
         SuperscriptBox["r", "2"]}], "-", 
        RowBox[{"2", " ", "l", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "l"}], ")"}], " ", "r", " ", "r0"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "l", "+", 
           SuperscriptBox["l", "2"]}], ")"}], " ", 
         SuperscriptBox["r0", "2"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["M", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["s", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["r", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", 
           SuperscriptBox["s", "2"]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["r0", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "9"}], "+", 
           SuperscriptBox["s", "2"]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox["r0", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["s", "2"]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{"2", " ", "M", " ", "r", " ", "r0", " ", 
      RowBox[{"(", 
       RowBox[{"r", "+", "r0"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["s", "2"]}], "+", 
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              SuperscriptBox["s", "2"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              SuperscriptBox["s", "2"]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["r0", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["s", "2"]}], "+", 
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              SuperscriptBox["s", "2"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              SuperscriptBox["s", "2"]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", "r", " ", "r0", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["s", "2"], "+", 
           RowBox[{"l", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              SuperscriptBox["s", "2"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              SuperscriptBox["s", "2"]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.79914311389749*^9, 3.812978240443079*^9, 
  3.8129783210857563`*^9},
 CellLabel->
  "Out[145]=",ExpressionUUID->"289d085e-6fea-473d-9734-235fee923590"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Denom2", " ", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        SuperscriptBox["Denom", "2"], ",", " ", 
        RowBox[{"r", "-", "r0"}]}], "]"}], "/.", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"r", "-", "r0"}], ")"}], "n_"], "/;", 
        RowBox[{"n", ">", 
         RowBox[{"(", 
          RowBox[{"SeriesOrder", " ", "+", " ", "HighestCoeffOrder"}], 
          ")"}]}]}], "\[RuleDelayed]", " ", "0"}]}], ",", " ", 
     RowBox[{"r", "-", "r0"}], ",", " ", "Simplify"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Denom3", " ", "=", " ", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{"Denom", " ", "Denom2"}], ",", " ", 
        RowBox[{"r", "-", "r0"}]}], "]"}], "/.", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"r", "-", "r0"}], ")"}], "n_"], "/;", 
        RowBox[{"n", ">", 
         RowBox[{"(", 
          RowBox[{"SeriesOrder", " ", "+", " ", "HighestCoeffOrder"}], 
          ")"}]}]}], "\[RuleDelayed]", " ", "0"}]}], " ", ",", 
     RowBox[{"r", "-", "r0"}], ",", " ", "Simplify"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"V2coeff3", " ", "=", " ", 
   RowBox[{"Collect", "[", " ", 
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"V2", "[", 
           RowBox[{"r", ",", "r0"}], "]"}], ",", " ", 
          FractionBox["1", 
           SuperscriptBox[
            RowBox[{"X", "[", 
             RowBox[{"r", ",", "r0"}], "]"}], "3"]]}], "]"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"r", ",", " ", "r0", ",", " ", "SeriesOrder"}], "}"}]}], 
       "]"}], "]"}], ",", " ", 
     RowBox[{"r", "-", "r0"}], ",", " ", "Simplify"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"V2coeff2", " ", "=", " ", 
   RowBox[{"Collect", "[", " ", 
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"V2", "[", 
           RowBox[{"r", ",", "r0"}], "]"}], ",", " ", 
          FractionBox["1", 
           SuperscriptBox[
            RowBox[{"X", "[", 
             RowBox[{"r", ",", "r0"}], "]"}], "2"]]}], "]"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"r", ",", " ", "r0", ",", " ", "SeriesOrder"}], "}"}]}], 
       "]"}], "]"}], ",", " ", 
     RowBox[{"r", "-", "r0"}], ",", " ", "Simplify"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"V2Series", " ", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"V2coeff3", " ", "Denom3"}], " ", "+", " ", 
         RowBox[{"V2coeff2", " ", "Denom2"}]}], ",", " ", 
        RowBox[{"(", 
         RowBox[{"r", "-", "r0"}], ")"}]}], "]"}], "/.", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"r", "-", "r0"}], ")"}], "n_"], "/;", 
        RowBox[{"n", ">", "SeriesOrder"}]}], "\[RuleDelayed]", " ", "0"}]}], 
     ",", " ", 
     RowBox[{"r", "-", "r0"}], ",", " ", "Simplify"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7941587441893253`*^9, 3.794158749800861*^9}, {
   3.796547129001439*^9, 3.796547138980282*^9}, {3.796549970879451*^9, 
   3.796549979086198*^9}, {3.79908358542349*^9, 3.799083601607336*^9}, 
   3.7994118399537487`*^9, 3.812978003492456*^9},
 CellLabel->"In[99]:=",ExpressionUUID->"899c3c5a-1d11-406e-bcdc-e844acaee63a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V2Series", "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"r", "\[Rule]", "6"}], ",", " ", 
    RowBox[{"r0", "\[Rule]", "6"}], ",", " ", 
    RowBox[{"l", "\[Rule]", "0"}], ",", " ", 
    RowBox[{"s", "\[Rule]", "0"}], ",", " ", 
    RowBox[{"M", "\[Rule]", "1"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.796547320099216*^9, 3.79654732032908*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"7db36533-28bb-4d97-a561-8910895c54c7"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["7", "1679616"]}]], "Output",
 CellChangeTimes->{3.796547327999449*^9, 3.7966227719554443`*^9, 
  3.7976165026028214`*^9, 3.799038066164935*^9, 3.799143372569941*^9, 
  3.799145026087207*^9, 3.799498934644017*^9, 3.799500818372342*^9, 
  3.812978253909419*^9},
 CellLabel->
  "Out[104]=",ExpressionUUID->"840a26b1-100f-4ef9-a7b7-ac6dd542016d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Save", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<Vis.m\>\""}], "]"}], 
   ",", " ", "V2Series"}], "]"}]], "Input",
 CellChangeTimes->{{3.799143405001609*^9, 3.799143407344337*^9}, {
  3.799167061290662*^9, 3.799167061420867*^9}, {3.79949894068545*^9, 
  3.7994989408515387`*^9}, {3.7995008064861298`*^9, 3.799500806895289*^9}, {
  3.812978015773015*^9, 3.812978017936596*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"3e0fd155-ca96-4a0e-8c66-1097464730f3"]
}, Closed]],

Cell[CellGroupData[{

Cell["V3", "Subsection",
 CellChangeTimes->{{3.796547378640319*^9, 
  3.796547379001626*^9}},ExpressionUUID->"454dbf14-e008-4fda-b48f-\
2fb794ba763d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Denom4", " ", "=", " ", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{"Denom", " ", "Denom3"}], ",", " ", 
        RowBox[{"r", "-", "r0"}]}], "]"}], "/.", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"r", "-", "r0"}], ")"}], "n_"], "/;", 
        RowBox[{"n", ">", 
         RowBox[{"(", 
          RowBox[{"SeriesOrder", " ", "+", " ", "HighestCoeffOrder"}], 
          ")"}]}]}], "\[RuleDelayed]", " ", "0"}]}], ",", " ", 
     RowBox[{"r", "-", "r0"}], ",", " ", "Simplify"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Denom5", " ", "=", " ", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{"Denom", " ", "Denom4"}], ",", " ", 
        RowBox[{"r", "-", "r0"}]}], "]"}], "/.", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"r", "-", "r0"}], ")"}], "n_"], "/;", 
        RowBox[{"n", ">", 
         RowBox[{"(", 
          RowBox[{"SeriesOrder", " ", "+", " ", "HighestCoeffOrder"}], 
          ")"}]}]}], "\[RuleDelayed]", " ", "0"}]}], ",", " ", 
     RowBox[{"r", "-", "r0"}], ",", " ", "Simplify"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"V3coeff5", " ", "=", " ", 
   RowBox[{"Collect", "[", " ", 
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"V3", "[", 
           RowBox[{"r", ",", "r0"}], "]"}], ",", " ", 
          FractionBox["1", 
           SuperscriptBox[
            RowBox[{"X", "[", 
             RowBox[{"r", ",", "r0"}], "]"}], "5"]]}], "]"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"r", ",", " ", "r0", ",", " ", "SeriesOrder"}], "}"}]}], 
       "]"}], "]"}], ",", " ", 
     RowBox[{"r", "-", "r0"}], ",", " ", "Simplify"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"V3coeff4", " ", "=", " ", 
   RowBox[{"Collect", "[", " ", 
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"V3", "[", 
           RowBox[{"r", ",", "r0"}], "]"}], ",", " ", 
          FractionBox["1", 
           SuperscriptBox[
            RowBox[{"X", "[", 
             RowBox[{"r", ",", "r0"}], "]"}], "4"]]}], "]"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"r", ",", " ", "r0", ",", " ", "SeriesOrder"}], "}"}]}], 
       "]"}], "]"}], ",", " ", 
     RowBox[{"r", "-", "r0"}], ",", " ", "Simplify"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"V3coeff3", " ", "=", " ", 
   RowBox[{"Collect", "[", " ", 
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"V3", "[", 
           RowBox[{"r", ",", "r0"}], "]"}], ",", " ", 
          FractionBox["1", 
           SuperscriptBox[
            RowBox[{"X", "[", 
             RowBox[{"r", ",", "r0"}], "]"}], "3"]]}], "]"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"r", ",", " ", "r0", ",", " ", "SeriesOrder"}], "}"}]}], 
       "]"}], "]"}], ",", " ", 
     RowBox[{"r", "-", "r0"}], ",", " ", "Simplify"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"V3Series", " ", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"V3coeff3", " ", "Denom3"}], " ", "+", " ", 
         RowBox[{"V3coeff4", " ", "Denom4"}], " ", "+", " ", 
         RowBox[{"V3coeff5", " ", "Denom5"}]}], ",", " ", 
        RowBox[{"(", 
         RowBox[{"r", "-", "r0"}], ")"}]}], "]"}], "/.", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"r", "-", "r0"}], ")"}], "n_"], "/;", 
        RowBox[{"n", ">", "SeriesOrder"}]}], "\[RuleDelayed]", " ", "0"}]}], 
     ",", " ", 
     RowBox[{"r", "-", "r0"}], ",", " ", "Simplify"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7941587441893253`*^9, 3.794158749800861*^9}, {
   3.796547129001439*^9, 3.796547138980282*^9}, {3.796547397478669*^9, 
   3.796547399929755*^9}, {3.796550069630218*^9, 3.796550076173441*^9}, {
   3.799083892951943*^9, 3.799083893451189*^9}, 3.799122080078682*^9, 
   3.799122266516803*^9, {3.7991412973632383`*^9, 3.799141304153295*^9}, {
   3.799141380808276*^9, 3.799141397121914*^9}, {3.799143433000773*^9, 
   3.799143433181179*^9}, {3.812978029944561*^9, 3.8129780333539677`*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"d15422f0-2bf3-49d9-8b12-30760018863d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V3Series", "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"r", "\[Rule]", "6"}], ",", " ", 
    RowBox[{"r0", "\[Rule]", "6"}], ",", " ", 
    RowBox[{"l", "\[Rule]", "0"}], ",", " ", 
    RowBox[{"s", "\[Rule]", "0"}], ",", " ", 
    RowBox[{"M", "\[Rule]", "1"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.796547320099216*^9, 3.79654732032908*^9}, {
  3.796547468363772*^9, 3.7965474685734243`*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"f6c798f6-189b-4b2b-a20f-8b77573a3af1"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["67", "10883911680"]}]], "Output",
 CellChangeTimes->{3.796547327999449*^9, 3.796547583377326*^9, 
  3.796550542974135*^9, 3.796623903011894*^9, 3.797617992538949*^9, 
  3.7990382231773643`*^9, 3.79908399957438*^9, 3.799122279378602*^9, 
  3.799143778591392*^9, 3.799145078020846*^9, 3.7994989934744797`*^9, 
  3.799500894810665*^9, 3.812978285034768*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"70cf76cb-7952-4b7d-ae12-d165d63efe70"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Save", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<Vis.m\>\""}], "]"}], 
   ",", " ", "V3Series"}], "]"}]], "Input",
 CellChangeTimes->{{3.799143807944539*^9, 3.79914382216217*^9}, {
   3.79916709071924*^9, 3.799167090847035*^9}, 3.7994119095821457`*^9, {
   3.799498987053425*^9, 3.799498987258719*^9}, {3.799500840525371*^9, 
   3.799500840654443*^9}, {3.812978043605433*^9, 3.812978045744751*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"edf7805c-9950-43af-8ff9-a4a26b419032"]
}, Closed]],

Cell[CellGroupData[{

Cell["V4", "Subsection",
 CellChangeTimes->{{3.796547869720595*^9, 
  3.796547870077935*^9}},ExpressionUUID->"9ff94f36-d0ff-44ba-8d3e-\
f0c4cf473c5f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Denom6", " ", "=", " ", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{"Denom", " ", "Denom5"}], ",", " ", 
        RowBox[{"r", "-", "r0"}]}], "]"}], "/.", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"r", "-", "r0"}], ")"}], "n_"], "/;", 
        RowBox[{"n", ">", 
         RowBox[{"(", 
          RowBox[{"SeriesOrder", " ", "+", " ", "HighestCoeffOrder"}], 
          ")"}]}]}], "\[RuleDelayed]", " ", "0"}]}], ",", " ", 
     RowBox[{"r", "-", "r0"}], ",", " ", "Simplify"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Denom7", " ", "=", " ", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{"Denom", " ", "Denom6"}], ",", " ", 
        RowBox[{"r", "-", "r0"}]}], "]"}], "/.", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"r", "-", "r0"}], ")"}], "n_"], "/;", 
        RowBox[{"n", ">", 
         RowBox[{"(", 
          RowBox[{"SeriesOrder", " ", "+", " ", "HighestCoeffOrder"}], 
          ")"}]}]}], "\[RuleDelayed]", " ", "0"}]}], ",", " ", 
     RowBox[{"r", "-", "r0"}], ",", " ", "Simplify"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"V4coeff7", " ", "=", " ", 
   RowBox[{"Collect", "[", " ", 
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"V4", "[", 
           RowBox[{"r", ",", "r0"}], "]"}], ",", " ", 
          FractionBox["1", 
           SuperscriptBox[
            RowBox[{"X", "[", 
             RowBox[{"r", ",", "r0"}], "]"}], "7"]]}], "]"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"r", ",", " ", "r0", ",", " ", "SeriesOrder"}], "}"}]}], 
       "]"}], "]"}], ",", " ", 
     RowBox[{"r", "-", "r0"}], ",", " ", "Simplify"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"V4coeff6", " ", "=", " ", 
   RowBox[{"Collect", "[", " ", 
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"V4", "[", 
           RowBox[{"r", ",", "r0"}], "]"}], ",", " ", 
          FractionBox["1", 
           SuperscriptBox[
            RowBox[{"X", "[", 
             RowBox[{"r", ",", "r0"}], "]"}], "6"]]}], "]"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"r", ",", " ", "r0", ",", " ", "SeriesOrder"}], "}"}]}], 
       "]"}], "]"}], ",", " ", 
     RowBox[{"r", "-", "r0"}], ",", " ", "Simplify"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"V4coeff5", " ", "=", " ", 
   RowBox[{"Collect", "[", " ", 
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"V4", "[", 
           RowBox[{"r", ",", "r0"}], "]"}], ",", " ", 
          FractionBox["1", 
           SuperscriptBox[
            RowBox[{"X", "[", 
             RowBox[{"r", ",", "r0"}], "]"}], "5"]]}], "]"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"r", ",", " ", "r0", ",", " ", "SeriesOrder"}], "}"}]}], 
       "]"}], "]"}], ",", " ", 
     RowBox[{"r", "-", "r0"}], ",", " ", "Simplify"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"V4coeff4", " ", "=", " ", 
   RowBox[{"Collect", "[", " ", 
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"V4", "[", 
           RowBox[{"r", ",", "r0"}], "]"}], ",", " ", 
          FractionBox["1", 
           SuperscriptBox[
            RowBox[{"X", "[", 
             RowBox[{"r", ",", "r0"}], "]"}], "4"]]}], "]"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"r", ",", " ", "r0", ",", " ", "SeriesOrder"}], "}"}]}], 
       "]"}], "]"}], ",", " ", 
     RowBox[{"r", "-", "r0"}], ",", " ", "Simplify"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"V4Series", " ", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"V4coeff4", " ", "Denom4"}], " ", "+", " ", 
         RowBox[{"V4coeff5", " ", "Denom5"}], " ", "+", " ", 
         RowBox[{"V4coeff6", " ", "Denom6"}], " ", "+", " ", 
         RowBox[{"V4coeff7", " ", "Denom7"}]}], ",", " ", 
        RowBox[{"(", 
         RowBox[{"r", "-", "r0"}], ")"}]}], "]"}], "/.", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"r", "-", "r0"}], ")"}], "n_"], "/;", 
        RowBox[{"n", ">", "SeriesOrder"}]}], "\[RuleDelayed]", " ", "0"}]}], 
     ",", " ", 
     RowBox[{"r", "-", "r0"}], ",", " ", "Simplify"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7941587441893253`*^9, 3.794158749800861*^9}, {
   3.796547129001439*^9, 3.796547138980282*^9}, {3.796547397478669*^9, 
   3.796547399929755*^9}, {3.796547895220759*^9, 3.7965479160870934`*^9}, {
   3.7965506879627953`*^9, 3.7965506945201073`*^9}, {3.799084022672221*^9, 
   3.799084023206193*^9}, 3.799122096261931*^9, 3.799122347813264*^9, {
   3.7991412768243513`*^9, 3.799141279256165*^9}, {3.799141332412957*^9, 
   3.799141339665085*^9}, {3.799141406187446*^9, 3.79914141007092*^9}, {
   3.7991438517211113`*^9, 3.7991438520429792`*^9}, {3.8129780568662357`*^9, 
   3.812978066564562*^9}, {3.8129783374766808`*^9, 3.812978347035043*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"8539939b-f36d-4d32-be5f-c24c3df6b0a6"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8129783412183743`*^9, 
  3.812978341222633*^9}},ExpressionUUID->"39c68e0a-91c2-4803-9756-\
7c6635f428c8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V4Series", "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"r", "\[Rule]", "6"}], ",", " ", 
    RowBox[{"r0", "\[Rule]", "6"}], ",", " ", 
    RowBox[{"l", "\[Rule]", "0"}], ",", " ", 
    RowBox[{"s", "\[Rule]", "0"}], ",", " ", 
    RowBox[{"M", "\[Rule]", "1"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.796547320099216*^9, 3.79654732032908*^9}, {
  3.796547468363772*^9, 3.7965474685734243`*^9}, {3.796548006434979*^9, 
  3.796548006538291*^9}},
 CellLabel->
  "In[170]:=",ExpressionUUID->"1a056490-3279-46cc-adf0-20f13f9bc227"],

Cell[BoxData[
 FractionBox["6023", "78991077408768"]], "Output",
 CellChangeTimes->{3.796547327999449*^9, 3.796547583377326*^9, 
  3.796551900752219*^9, 3.7966466173203983`*^9, 3.7976557727575207`*^9, 
  3.799041668264244*^9, 3.7991226462135143`*^9, 3.799143899468364*^9, 
  3.799145131912702*^9, 3.799499050637788*^9, 3.799501027084494*^9, 
  3.8129782889547462`*^9, 3.8129787550936537`*^9},
 CellLabel->
  "Out[170]=",ExpressionUUID->"99d2203d-7d8a-4d92-b22c-1a306ae22b34"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Save", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<Vis.m\>\""}], "]"}], 
   ",", " ", "V4Series"}], "]"}]], "Input",
 CellChangeTimes->{{3.799143892155979*^9, 3.799143899891004*^9}, {
  3.7991443794456587`*^9, 3.799144380225533*^9}, {3.799167139757985*^9, 
  3.799167139887937*^9}, {3.7994990308271923`*^9, 3.79949903103839*^9}, {
  3.7995009183920116`*^9, 3.799500918528987*^9}, {3.8129780773076277`*^9, 
  3.812978079513129*^9}},
 CellLabel->
  "In[173]:=",ExpressionUUID->"343c77d6-e90e-48fe-87a5-c5e57e6548ee"]
}, Closed]],

Cell[CellGroupData[{

Cell["V5", "Subsection",
 CellChangeTimes->{{3.796547869720595*^9, 3.796547870077935*^9}, {
  3.796552513667275*^9, 
  3.796552515395879*^9}},ExpressionUUID->"506bf15d-5a47-439b-b494-\
ba15dd031fef"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Denom8", " ", "=", " ", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{"Denom", " ", "Denom7"}], ",", " ", 
        RowBox[{"r", "-", "r0"}]}], "]"}], "/.", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"r", "-", "r0"}], ")"}], "n_"], "/;", 
        RowBox[{"n", ">", 
         RowBox[{"(", 
          RowBox[{"SeriesOrder", " ", "+", " ", "HighestCoeffOrder"}], 
          ")"}]}]}], "\[RuleDelayed]", " ", "0"}]}], ",", " ", 
     RowBox[{"r", "-", "r0"}], ",", " ", "Simplify"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Denom9", " ", "=", " ", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{"Denom", " ", "Denom8"}], ",", " ", 
        RowBox[{"r", "-", "r0"}]}], "]"}], "/.", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"r", "-", "r0"}], ")"}], "n_"], "/;", 
        RowBox[{"n", ">", 
         RowBox[{"(", 
          RowBox[{"SeriesOrder", " ", "+", " ", "HighestCoeffOrder"}], 
          ")"}]}]}], "\[RuleDelayed]", " ", "0"}]}], ",", " ", 
     RowBox[{"r", "-", "r0"}], ",", " ", "Simplify"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"V5coeff9", " ", "=", " ", 
   RowBox[{"Collect", "[", " ", 
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"V5", "[", 
           RowBox[{"r", ",", "r0"}], "]"}], ",", " ", 
          FractionBox["1", 
           SuperscriptBox[
            RowBox[{"X", "[", 
             RowBox[{"r", ",", "r0"}], "]"}], "9"]]}], "]"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"r", ",", " ", "r0", ",", " ", "SeriesOrder"}], "}"}]}], 
       "]"}], "]"}], ",", " ", 
     RowBox[{"r", "-", "r0"}], ",", " ", "Simplify"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"V5coeff8", " ", "=", " ", 
   RowBox[{"Collect", "[", " ", 
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"V5", "[", 
           RowBox[{"r", ",", "r0"}], "]"}], ",", " ", 
          FractionBox["1", 
           SuperscriptBox[
            RowBox[{"X", "[", 
             RowBox[{"r", ",", "r0"}], "]"}], "8"]]}], "]"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"r", ",", " ", "r0", ",", " ", "SeriesOrder"}], "}"}]}], 
       "]"}], "]"}], ",", " ", 
     RowBox[{"r", "-", "r0"}], ",", " ", "Simplify"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"V5coeff7", " ", "=", " ", 
   RowBox[{"Collect", "[", " ", 
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"V5", "[", 
           RowBox[{"r", ",", "r0"}], "]"}], ",", " ", 
          FractionBox["1", 
           SuperscriptBox[
            RowBox[{"X", "[", 
             RowBox[{"r", ",", "r0"}], "]"}], "7"]]}], "]"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"r", ",", " ", "r0", ",", " ", "SeriesOrder"}], "}"}]}], 
       "]"}], "]"}], ",", " ", 
     RowBox[{"r", "-", "r0"}], ",", " ", "Simplify"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"V5coeff6", " ", "=", " ", 
   RowBox[{"Collect", "[", " ", 
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"V5", "[", 
           RowBox[{"r", ",", "r0"}], "]"}], ",", " ", 
          FractionBox["1", 
           SuperscriptBox[
            RowBox[{"X", "[", 
             RowBox[{"r", ",", "r0"}], "]"}], "6"]]}], "]"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"r", ",", " ", "r0", ",", " ", "SeriesOrder"}], "}"}]}], 
       "]"}], "]"}], ",", " ", 
     RowBox[{"r", "-", "r0"}], ",", " ", "Simplify"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"V5coeff5", " ", "=", " ", 
   RowBox[{"Collect", "[", " ", 
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"V5", "[", 
           RowBox[{"r", ",", "r0"}], "]"}], ",", " ", 
          FractionBox["1", 
           SuperscriptBox[
            RowBox[{"X", "[", 
             RowBox[{"r", ",", "r0"}], "]"}], "5"]]}], "]"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"r", ",", " ", "r0", ",", " ", "SeriesOrder"}], "}"}]}], 
       "]"}], "]"}], ",", " ", 
     RowBox[{"r", "-", "r0"}], ",", " ", "Simplify"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"V5Series", " ", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"V5coeff5", " ", "Denom5"}], " ", "+", " ", 
         RowBox[{"V5coeff6", " ", "Denom6"}], " ", "+", " ", 
         RowBox[{"V5coeff7", " ", "Denom7"}], " ", "+", " ", 
         RowBox[{"V5coeff8", " ", "Denom8"}], " ", "+", " ", 
         RowBox[{"V5coeff9", " ", "Denom9"}]}], ",", " ", 
        RowBox[{"(", 
         RowBox[{"r", "-", "r0"}], ")"}]}], "]"}], "/.", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"r", "-", "r0"}], ")"}], "n_"], "/;", 
        RowBox[{"n", ">", "SeriesOrder"}]}], "\[RuleDelayed]", " ", "0"}]}], 
     ",", " ", 
     RowBox[{"r", "-", "r0"}], ",", " ", "Simplify"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7941587441893253`*^9, 3.794158749800861*^9}, {
   3.796547129001439*^9, 3.796547138980282*^9}, {3.796547397478669*^9, 
   3.796547399929755*^9}, {3.796547895220759*^9, 3.7965479160870934`*^9}, {
   3.7965506879627953`*^9, 3.7965506945201073`*^9}, {3.796552552066513*^9, 
   3.796552561466667*^9}, {3.799086162457369*^9, 3.799086162982677*^9}, 
   3.7991224001105423`*^9, {3.799141440658742*^9, 3.7991414478730297`*^9}, {
   3.799143915199191*^9, 3.799143915392973*^9}, 3.81297811236045*^9, {
   3.812978349792554*^9, 3.812978354931168*^9}},
 CellLabel->
  "In[153]:=",ExpressionUUID->"7bd94908-9bb7-47f5-b569-41119ee8b0fb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V5Series", "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"r", "\[Rule]", "6"}], ",", " ", 
    RowBox[{"r0", "\[Rule]", "6"}], ",", " ", 
    RowBox[{"l", "\[Rule]", "0"}], ",", " ", 
    RowBox[{"s", "\[Rule]", "0"}], ",", " ", 
    RowBox[{"M", "\[Rule]", "1"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.796547320099216*^9, 3.79654732032908*^9}, {
  3.796547468363772*^9, 3.7965474685734243`*^9}, {3.796548006434979*^9, 
  3.796548006538291*^9}, {3.7965526634383097`*^9, 3.7965526643206787`*^9}},
 CellLabel->
  "In[171]:=",ExpressionUUID->"37c6cd77-4027-44ee-8a17-446acb2c9ef8"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["21149", "365615844006297600"]}]], "Output",
 CellChangeTimes->{3.799130333767408*^9, 3.799143987743367*^9, 
  3.7991452070075407`*^9, 3.7994991335518913`*^9, 3.79950121533587*^9, 
  3.812978293315385*^9, 3.8129787551703367`*^9},
 CellLabel->
  "Out[171]=",ExpressionUUID->"63f4a127-d997-4e28-a14f-2453fdda9fdd"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Save", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<Vis.m\>\""}], "]"}], 
   ",", " ", "V5Series"}], "]"}]], "Input",
 CellChangeTimes->{{3.7991439556305037`*^9, 3.7991439592426*^9}, {
  3.799144391758339*^9, 3.799144392850678*^9}, {3.7991671597290287`*^9, 
  3.799167160174055*^9}, {3.799499084952403*^9, 3.799499085121522*^9}, {
  3.799500949755865*^9, 3.799500949897749*^9}, {3.812978083556012*^9, 
  3.812978085651823*^9}},
 CellLabel->
  "In[174]:=",ExpressionUUID->"36abf3ba-19b4-4396-9594-609a819e4fd9"]
}, Closed]],

Cell[CellGroupData[{

Cell["V6", "Subsection",
 CellChangeTimes->{{3.796547869720595*^9, 3.796547870077935*^9}, {
  3.796552513667275*^9, 3.796552515395879*^9}, {3.796565245485046*^9, 
  3.796565245884363*^9}},ExpressionUUID->"c56ec007-c00c-455e-9207-\
e928fbb8ae1e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Denom10", " ", "=", " ", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{"Denom", " ", "Denom9"}], ",", " ", 
        RowBox[{"r", "-", "r0"}]}], "]"}], "/.", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"r", "-", "r0"}], ")"}], "n_"], "/;", 
        RowBox[{"n", ">", 
         RowBox[{"(", 
          RowBox[{"SeriesOrder", " ", "+", " ", "HighestCoeffOrder"}], 
          ")"}]}]}], "\[RuleDelayed]", " ", "0"}]}], ",", " ", 
     RowBox[{"r", "-", "r0"}], ",", "Simplify"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Denom11", " ", "=", " ", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{"Denom", " ", "Denom10"}], ",", " ", 
        RowBox[{"r", "-", "r0"}]}], "]"}], "/.", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"r", "-", "r0"}], ")"}], "n_"], "/;", 
        RowBox[{"n", ">", 
         RowBox[{"(", 
          RowBox[{"SeriesOrder", " ", "+", " ", "HighestCoeffOrder"}], 
          ")"}]}]}], "\[RuleDelayed]", " ", "0"}]}], ",", " ", 
     RowBox[{"r", "-", "r0"}], ",", "Simplify"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"V6coeff11", " ", "=", " ", 
   RowBox[{"Collect", "[", " ", 
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"V6", "[", 
           RowBox[{"r", ",", "r0"}], "]"}], ",", " ", 
          FractionBox["1", 
           SuperscriptBox[
            RowBox[{"X", "[", 
             RowBox[{"r", ",", "r0"}], "]"}], "11"]]}], "]"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"r", ",", " ", "r0", ",", " ", "SeriesOrder"}], "}"}]}], 
       "]"}], "]"}], ",", " ", 
     RowBox[{"r", "-", "r0"}], ",", " ", "Simplify"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"V6coeff10", " ", "=", " ", 
   RowBox[{"Collect", "[", " ", 
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"V6", "[", 
           RowBox[{"r", ",", "r0"}], "]"}], ",", " ", 
          FractionBox["1", 
           SuperscriptBox[
            RowBox[{"X", "[", 
             RowBox[{"r", ",", "r0"}], "]"}], "10"]]}], "]"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"r", ",", " ", "r0", ",", " ", "SeriesOrder"}], "}"}]}], 
       "]"}], "]"}], ",", " ", 
     RowBox[{"r", "-", "r0"}], ",", " ", "Simplify"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"V6coeff9", " ", "=", " ", 
   RowBox[{"Collect", "[", " ", 
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"V6", "[", 
           RowBox[{"r", ",", "r0"}], "]"}], ",", " ", 
          FractionBox["1", 
           SuperscriptBox[
            RowBox[{"X", "[", 
             RowBox[{"r", ",", "r0"}], "]"}], "9"]]}], "]"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"r", ",", " ", "r0", ",", " ", "SeriesOrder"}], "}"}]}], 
       "]"}], "]"}], ",", " ", 
     RowBox[{"r", "-", "r0"}], ",", " ", "Simplify"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"V6coeff8", " ", "=", " ", 
   RowBox[{"Collect", "[", " ", 
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"V6", "[", 
           RowBox[{"r", ",", "r0"}], "]"}], ",", " ", 
          FractionBox["1", 
           SuperscriptBox[
            RowBox[{"X", "[", 
             RowBox[{"r", ",", "r0"}], "]"}], "8"]]}], "]"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"r", ",", " ", "r0", ",", " ", "SeriesOrder"}], "}"}]}], 
       "]"}], "]"}], ",", " ", 
     RowBox[{"r", "-", "r0"}], ",", " ", "Simplify"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"V6coeff7", " ", "=", " ", 
   RowBox[{"Collect", "[", " ", 
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"V6", "[", 
           RowBox[{"r", ",", "r0"}], "]"}], ",", " ", 
          FractionBox["1", 
           SuperscriptBox[
            RowBox[{"X", "[", 
             RowBox[{"r", ",", "r0"}], "]"}], "7"]]}], "]"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"r", ",", " ", "r0", ",", " ", "SeriesOrder"}], "}"}]}], 
       "]"}], "]"}], ",", " ", 
     RowBox[{"r", "-", "r0"}], ",", " ", "Simplify"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"V6coeff6", " ", "=", " ", 
   RowBox[{"Collect", "[", " ", 
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"V6", "[", 
           RowBox[{"r", ",", "r0"}], "]"}], ",", " ", 
          FractionBox["1", 
           SuperscriptBox[
            RowBox[{"X", "[", 
             RowBox[{"r", ",", "r0"}], "]"}], "6"]]}], "]"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"r", ",", " ", "r0", ",", " ", "SeriesOrder"}], "}"}]}], 
       "]"}], "]"}], ",", " ", 
     RowBox[{"r", "-", "r0"}], ",", " ", "Simplify"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"V6Series", " ", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"V6coeff6", " ", "Denom6"}], " ", "+", " ", 
         RowBox[{"V6coeff7", " ", "Denom7"}], " ", "+", " ", 
         RowBox[{"V6coeff8", " ", "Denom8"}], " ", "+", " ", 
         RowBox[{"V6coeff9", " ", "Denom9"}], " ", "+", " ", 
         RowBox[{"V6coeff10", " ", "Denom10"}], " ", "+", " ", 
         RowBox[{"V6coeff11", " ", "Denom11"}]}], ",", " ", 
        RowBox[{"(", 
         RowBox[{"r", "-", "r0"}], ")"}]}], "]"}], "/.", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"r", "-", "r0"}], ")"}], "n_"], "/;", 
        RowBox[{"n", ">", "SeriesOrder"}]}], "\[RuleDelayed]", " ", "0"}]}], 
     ",", " ", 
     RowBox[{"r", "-", "r0"}], ",", " ", "Simplify"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.7941587441893253`*^9, 3.794158749800861*^9}, {
   3.796547129001439*^9, 3.796547138980282*^9}, {3.796547397478669*^9, 
   3.796547399929755*^9}, {3.796547895220759*^9, 3.7965479160870934`*^9}, {
   3.7965506879627953`*^9, 3.7965506945201073`*^9}, {3.796552552066513*^9, 
   3.796552561466667*^9}, {3.796565275217325*^9, 3.7965652807345047`*^9}, {
   3.799130430108107*^9, 3.799130448457089*^9}, {3.7991319350511436`*^9, 
   3.7991319434851313`*^9}, {3.799141471397159*^9, 3.799141481752116*^9}, {
   3.799144254706189*^9, 3.799144254867251*^9}, 3.8129781278582478`*^9, {
   3.812978360960929*^9, 3.812978365982327*^9}},
 CellLabel->
  "In[161]:=",ExpressionUUID->"a5cba153-1d27-4179-b835-4ba575555bb3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V6Series", "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"r", "\[Rule]", "6"}], ",", " ", 
    RowBox[{"r0", "\[Rule]", "6"}], ",", " ", 
    RowBox[{"l", "\[Rule]", "0"}], ",", " ", 
    RowBox[{"s", "\[Rule]", "0"}], ",", " ", 
    RowBox[{"M", "\[Rule]", "1"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.796547320099216*^9, 3.79654732032908*^9}, {
  3.796547468363772*^9, 3.7965474685734243`*^9}, {3.796548006434979*^9, 
  3.796548006538291*^9}, {3.7965526634383097`*^9, 3.7965526643206787`*^9}, {
  3.796565407089517*^9, 3.7965654072302103`*^9}, {3.7991416751703176`*^9, 
  3.7991416819560432`*^9}},
 CellLabel->
  "In[172]:=",ExpressionUUID->"6bb9821a-f84e-4a84-b265-4e43b588430b"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["31863661", "24323690870050966732800"]}]], "Output",
 CellChangeTimes->{3.7991495657317*^9, 3.799499260397345*^9, 
  3.799501549078326*^9, 3.812978297808597*^9, 3.812978755257465*^9},
 CellLabel->
  "Out[172]=",ExpressionUUID->"d4d23bf5-ad16-44bd-9170-1de8d3cc3ed7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Save", "[", 
  RowBox[{
   RowBox[{"StringJoin", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<Vis.m\>\""}], "]"}], 
   ",", " ", "V6Series"}], "]"}]], "Input",
 CellChangeTimes->{{3.7991442949167223`*^9, 3.799144301191152*^9}, {
  3.799167191065484*^9, 3.799167191225716*^9}, {3.799499123985025*^9, 
  3.7994991241684113`*^9}, {3.799500978051092*^9, 3.799500978192114*^9}, {
  3.8129780914736958`*^9, 3.812978093968565*^9}},
 CellLabel->
  "In[175]:=",ExpressionUUID->"4044c503-ccd1-4ec3-9598-b3fd31c7527f"]
}, Closed]]
}, Closed]]
}, Open  ]]
},
Evaluator->"Local 4",
WindowSize->{1353, 673},
WindowMargins->{{Automatic, 105}, {86, Automatic}},
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 278, 6, 162, "Title",ExpressionUUID->"7d10753f-81be-45b8-aa9d-c8b1292f0d8d"],
Cell[861, 30, 1668, 42, 180, "Text",ExpressionUUID->"1993e50b-fb7a-42d4-ac17-87ed95549086",
 InitializationCell->True],
Cell[2532, 74, 3288, 101, 249, "Input",ExpressionUUID->"f7f92649-71bd-4230-a7ea-df061d9fb6f9"],
Cell[CellGroupData[{
Cell[5845, 179, 244, 4, 55, "Subsection",ExpressionUUID->"7020d4b2-98bc-49b4-97b2-9c1fd5723cbc"],
Cell[6092, 185, 772, 20, 67, "Text",ExpressionUUID->"c7a53d18-17f3-4747-b22c-28b88c2cab03"],
Cell[6867, 207, 285, 8, 55, "Input",ExpressionUUID->"85a6e808-5628-4cd9-9a8a-7ff05f0e85bc"],
Cell[7155, 217, 7269, 211, 304, "Input",ExpressionUUID->"f2a88f33-8980-453c-8c40-435afa542a75"]
}, Closed]],
Cell[CellGroupData[{
Cell[14461, 433, 376, 9, 54, "Section",ExpressionUUID->"9a111855-efdd-4912-92c3-294fba07c0f3"],
Cell[CellGroupData[{
Cell[14862, 446, 418, 12, 55, "Subsection",ExpressionUUID->"f2accde0-481a-4743-8909-eb9420761737"],
Cell[15283, 460, 399, 11, 36, "Text",ExpressionUUID->"e97ca752-be27-4a28-a058-07cdf224fa05"],
Cell[15685, 473, 15302, 510, 717, "Input",ExpressionUUID->"a2bf6934-983b-492e-a56a-57c3317c6760"]
}, Closed]],
Cell[CellGroupData[{
Cell[31024, 988, 387, 11, 39, "Subsection",ExpressionUUID->"6d3720e1-0c20-4c20-bd04-fd78674fcd45"],
Cell[31414, 1001, 680, 16, 60, "Text",ExpressionUUID->"b716e0ae-b48a-4ebf-bfaa-88211c1fcffc"],
Cell[CellGroupData[{
Cell[32119, 1021, 3674, 101, 214, "Input",ExpressionUUID->"148c87fc-11fd-40eb-aab5-ff7b5c398dfc"],
Cell[35796, 1124, 465, 9, 25, "Print",ExpressionUUID->"67481b32-04eb-43e7-8755-26b7a17ff034"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36298, 1138, 224, 4, 31, "Input",ExpressionUUID->"84d8a96e-b47e-48ad-b83b-7dac14a8a1fb"],
Cell[36525, 1144, 865, 25, 64, "Output",ExpressionUUID->"bd4a0808-82ef-4fc3-8c46-b1fc37ed2d24"]
}, Open  ]],
Cell[37405, 1172, 579, 11, 31, "Input",ExpressionUUID->"7e4128cd-4a08-49a1-9e74-60c9698e99ac"]
}, Closed]],
Cell[CellGroupData[{
Cell[38021, 1188, 350, 10, 39, "Subsection",ExpressionUUID->"b5c2b528-9cb0-405d-bf95-c0645b8c2544"],
Cell[CellGroupData[{
Cell[38396, 1202, 5098, 140, 329, "Input",ExpressionUUID->"378a89eb-2b35-432d-8ab5-b309cbe9d638"],
Cell[43497, 1344, 592, 10, 25, "Print",ExpressionUUID->"5ce2849d-5aa0-4f9e-9f6d-05f7339882bf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44126, 1359, 370, 6, 31, "Input",ExpressionUUID->"fc761ca8-e812-4aca-93c8-31b4944924f5"],
Cell[44499, 1367, 4845, 144, 154, "Output",ExpressionUUID->"2e3eef42-0012-4083-bbcf-7669897fd10b"]
}, Open  ]],
Cell[49359, 1514, 354, 8, 31, "Input",ExpressionUUID->"ae27a102-a2ff-4312-abf1-e50933853509"]
}, Closed]],
Cell[CellGroupData[{
Cell[49750, 1527, 405, 11, 39, "Subsection",ExpressionUUID->"2f4f65e1-daaa-4901-84a7-ec99af8f29fa"],
Cell[CellGroupData[{
Cell[50180, 1542, 6285, 174, 375, "Input",ExpressionUUID->"b423b6a4-7f1a-441b-827e-6633304aeebb"],
Cell[56468, 1718, 501, 9, 25, "Print",ExpressionUUID->"5a34ce38-b70a-4106-9045-7132c16aced6"]
}, Open  ]],
Cell[56984, 1730, 407, 9, 88, "Input",ExpressionUUID->"9af8a7bc-a5b1-4f6b-9364-1ddf74d7c3c8"]
}, Closed]],
Cell[CellGroupData[{
Cell[57428, 1744, 427, 11, 39, "Subsection",ExpressionUUID->"088dbd5a-9ace-46ba-8c04-49db46e21b77"],
Cell[CellGroupData[{
Cell[57880, 1759, 7873, 217, 467, "Input",ExpressionUUID->"fbe9dcaf-0575-4e90-90c2-0338c0dcda04"],
Cell[65756, 1978, 513, 9, 70, "Print",ExpressionUUID->"9dad4293-3c6a-4f88-9911-ea6237837223"]
}, Open  ]],
Cell[66284, 1990, 403, 9, 31, "Input",ExpressionUUID->"cc78d7a3-f4e7-47d5-8de4-b6e7af23cfad"]
}, Closed]],
Cell[CellGroupData[{
Cell[66724, 2004, 429, 11, 39, "Subsection",ExpressionUUID->"d8d0da2d-84e0-422c-8395-4e4103699c7d"],
Cell[CellGroupData[{
Cell[67178, 2019, 9163, 254, 490, "Input",ExpressionUUID->"72cae7cd-fda2-4013-adbb-9634f4acc3f1"],
Cell[76344, 2275, 294, 6, 25, "Print",ExpressionUUID->"9d43c370-914f-47c0-9066-827051d41e02"]
}, Open  ]],
Cell[76653, 2284, 403, 9, 31, "Input",ExpressionUUID->"ef363159-de84-473a-bd5c-ddfd5b84f98c"]
}, Closed]],
Cell[CellGroupData[{
Cell[77093, 2298, 429, 11, 39, "Subsection",ExpressionUUID->"3edb5c44-4326-408f-8151-9ec1de813229"],
Cell[CellGroupData[{
Cell[77547, 2313, 11290, 304, 604, "Input",ExpressionUUID->"e87d709f-cf7a-4e3a-8cfb-54ba3dff7fb6"],
Cell[88840, 2619, 292, 6, 25, "Print",ExpressionUUID->"a223bc16-4f4e-4c7b-93e0-199b1a2b014f"]
}, Open  ]],
Cell[89147, 2628, 401, 9, 31, "Input",ExpressionUUID->"06de0e7b-2418-487d-b94c-e3e27b5bd3fb"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[89597, 2643, 408, 9, 54, "Section",ExpressionUUID->"fd7452ec-d18d-42d9-a788-af4ec66e74c1"],
Cell[CellGroupData[{
Cell[90030, 2656, 432, 11, 55, "Subsection",ExpressionUUID->"c7013da2-7d54-4cbe-9663-1784fea88a0f"],
Cell[90465, 2669, 366, 10, 36, "Text",ExpressionUUID->"8cdb44bb-f4e0-43e5-881e-9466d06a1f55"],
Cell[90834, 2681, 791, 13, 55, "Input",ExpressionUUID->"103d2320-8904-4832-a4b8-e0390d2bf345"],
Cell[91628, 2696, 15359, 510, 717, "Input",ExpressionUUID->"0653bcbc-7fdb-4d3a-b41a-a39b0f88010e"]
}, Closed]],
Cell[CellGroupData[{
Cell[107024, 3211, 403, 10, 39, "Subsection",ExpressionUUID->"ca9e0d51-1066-4d2d-ac76-f1e352d77a36"],
Cell[107430, 3223, 647, 15, 60, "Text",ExpressionUUID->"f9893084-b34d-4ea1-989c-681d41c41397"],
Cell[CellGroupData[{
Cell[108102, 3242, 3762, 103, 214, "Input",ExpressionUUID->"3a1cc07f-7f8d-46b8-ae20-2f6c9960a741"],
Cell[111867, 3347, 510, 9, 25, "Print",ExpressionUUID->"6daa01a7-68d6-4532-99d1-12da7d4ccc8f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[112414, 3361, 255, 6, 31, "Input",ExpressionUUID->"7c75aaa9-8ead-40dd-8be1-f70166e4f37d"],
Cell[112672, 3369, 1607, 45, 64, "Output",ExpressionUUID->"ab242758-cf30-4d19-8099-55e402512941"]
}, Open  ]],
Cell[114294, 3417, 662, 13, 31, "Input",ExpressionUUID->"1f4f5c33-1719-441e-b227-7652af88ee29"]
}, Closed]],
Cell[CellGroupData[{
Cell[114993, 3435, 377, 10, 39, "Subsection",ExpressionUUID->"2a76f6e1-48ef-42f1-99f1-b5913f3591c5"],
Cell[CellGroupData[{
Cell[115395, 3449, 5162, 141, 329, "Input",ExpressionUUID->"76ca2b01-af2f-41e5-9069-380cac11b4e5"],
Cell[120560, 3592, 644, 11, 25, "Print",ExpressionUUID->"1e34d8c5-8559-4134-83d4-c577744b1203"]
}, Open  ]],
Cell[CellGroupData[{
Cell[121241, 3608, 403, 8, 31, "Input",ExpressionUUID->"260261e7-4a5d-4c2b-bf5d-db8895f705de"],
Cell[121647, 3618, 5717, 162, 121, "Output",ExpressionUUID->"fd469b79-ce6f-44df-a477-ab61582e1abe"]
}, Open  ]],
Cell[127379, 3783, 412, 10, 88, "Input",ExpressionUUID->"24fa6455-8daf-4e14-8562-95f9de9eec14"]
}, Closed]],
Cell[CellGroupData[{
Cell[127828, 3798, 421, 11, 39, "Subsection",ExpressionUUID->"953a6e76-727b-44d4-9fdb-94158fb26877"],
Cell[CellGroupData[{
Cell[128274, 3813, 6373, 176, 375, "Input",ExpressionUUID->"62608f4b-10d2-4b42-81b8-aed0d5a10dc5"],
Cell[134650, 3991, 500, 9, 25, "Print",ExpressionUUID->"4882a9f2-8299-4362-9672-1ba805d37778"]
}, Open  ]],
Cell[135165, 4003, 493, 11, 88, "Input",ExpressionUUID->"69d33302-fee0-4d69-8177-612235cd04b7"]
}, Closed]],
Cell[CellGroupData[{
Cell[135695, 4019, 423, 11, 39, "Subsection",ExpressionUUID->"c3a8fcaf-10c5-4c92-b84d-5dc505c95d5f"],
Cell[CellGroupData[{
Cell[136143, 4034, 7941, 219, 467, "Input",ExpressionUUID->"00d49834-ffd8-47a2-9fa2-39bcf0c191d6"],
Cell[144087, 4255, 514, 9, 25, "Print",ExpressionUUID->"e984add1-e75a-48c9-9137-42003acdc8ce"]
}, Open  ]],
Cell[144616, 4267, 461, 11, 88, "Input",ExpressionUUID->"a11fa840-c7ec-4882-9c45-224234380260"]
}, Closed]],
Cell[CellGroupData[{
Cell[145114, 4283, 448, 11, 39, "Subsection",ExpressionUUID->"12d5a2c7-695a-46df-9a97-e9e08feef339"],
Cell[CellGroupData[{
Cell[145587, 4298, 9229, 255, 490, "Input",ExpressionUUID->"42d22e5d-9ec8-48d6-a4ab-17b9ab79ab7d"],
Cell[154819, 4555, 293, 6, 25, "Print",ExpressionUUID->"ccc64588-61f1-47ee-91f0-6bf37819c591"]
}, Open  ]],
Cell[155127, 4564, 463, 11, 31, "Input",ExpressionUUID->"c49401aa-97cc-4e1e-8be1-ae28f9181df3"]
}, Closed]],
Cell[CellGroupData[{
Cell[155627, 4580, 446, 11, 39, "Subsection",ExpressionUUID->"d7df9cc0-1fdd-450c-ba48-54c7dd8791c5"],
Cell[CellGroupData[{
Cell[156098, 4595, 11359, 306, 604, "Input",ExpressionUUID->"9bd17206-e4f9-42a8-a95a-0586c6aba203"],
Cell[167460, 4903, 290, 6, 25, "Print",ExpressionUUID->"96a947b5-33e5-468d-8179-78f1680fd289"]
}, Open  ]],
Cell[167765, 4912, 459, 11, 31, "Input",ExpressionUUID->"1a3eefdf-781c-4cbf-a311-d66df500341f"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[168273, 4929, 164, 3, 54, "Section",ExpressionUUID->"b88c2f65-92ce-4e62-b8da-d1528710aede"],
Cell[168440, 4934, 1140, 23, 84, "Text",ExpressionUUID->"2e88990b-0fd0-4331-a217-afc4906d27b9"],
Cell[169583, 4959, 891, 17, 55, "Input",ExpressionUUID->"91b93c3f-30f4-4946-8052-acc739e599ba"],
Cell[170477, 4978, 1555, 35, 60, "Input",ExpressionUUID->"3a763846-556d-4ae0-bd5d-791c11af1d66"],
Cell[CellGroupData[{
Cell[172057, 5017, 179, 2, 55, "Subsection",ExpressionUUID->"a47d5a2c-a222-4d2e-a108-9d283dd00c2b"],
Cell[172239, 5021, 448, 12, 43, "Text",ExpressionUUID->"2436d287-77a0-409c-8f1c-7e66a5a852d3"],
Cell[172690, 5035, 7252, 212, 304, "Input",ExpressionUUID->"4223a711-2893-4e68-a2ca-8182c3ed23dd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[179979, 5252, 152, 3, 55, "Subsection",ExpressionUUID->"48124b5c-aaa8-4497-a3df-93223fd712b9"],
Cell[CellGroupData[{
Cell[180156, 5259, 277, 5, 31, "Input",ExpressionUUID->"e1b5ab5f-8f80-4aea-a895-9346a36cfc57"],
Cell[180436, 5266, 790, 24, 64, "Output",ExpressionUUID->"6b2b12b7-cd04-4987-b6a4-597045f2d951"]
}, Open  ]],
Cell[181241, 5293, 1562, 42, 80, "Input",ExpressionUUID->"147d0558-d10b-4978-945e-26c1dd2f6a12"],
Cell[182806, 5337, 178, 3, 36, "Text",ExpressionUUID->"160a1326-c4c0-4cb8-a59c-29f4ea779bb5"],
Cell[CellGroupData[{
Cell[183009, 5344, 458, 11, 31, "Input",ExpressionUUID->"09aa942d-1cbd-41c3-a2a0-78f8035c7f7a"],
Cell[183470, 5357, 349, 6, 53, "Output",ExpressionUUID->"e388e3c4-5931-4045-9523-89d8c349fd5c"]
}, Open  ]],
Cell[183834, 5366, 554, 11, 31, "Input",ExpressionUUID->"67a8b4bb-b3b8-4343-83ac-b69329833898"]
}, Closed]],
Cell[CellGroupData[{
Cell[184425, 5382, 152, 3, 39, "Subsection",ExpressionUUID->"d722ccd5-4932-4a72-a2e2-88e284b87b12"],
Cell[CellGroupData[{
Cell[184602, 5389, 421, 8, 31, "Input",ExpressionUUID->"617ad626-bd9d-42c8-b502-9aba64468301"],
Cell[185026, 5399, 4589, 141, 121, "Output",ExpressionUUID->"289d085e-6fea-473d-9734-235fee923590"]
}, Open  ]],
Cell[189630, 5543, 3674, 102, 186, "Input",ExpressionUUID->"899c3c5a-1d11-406e-bcdc-e844acaee63a"],
Cell[CellGroupData[{
Cell[193329, 5649, 458, 11, 31, "Input",ExpressionUUID->"7db36533-28bb-4d97-a561-8910895c54c7"],
Cell[193790, 5662, 386, 8, 53, "Output",ExpressionUUID->"840a26b1-100f-4ef9-a7b7-ac6dd542016d"]
}, Open  ]],
Cell[194191, 5673, 558, 12, 31, "Input",ExpressionUUID->"3e0fd155-ca96-4a0e-8c66-1097464730f3"]
}, Closed]],
Cell[CellGroupData[{
Cell[194786, 5690, 150, 3, 39, "Subsection",ExpressionUUID->"454dbf14-e008-4fda-b48f-2fb794ba763d"],
Cell[194939, 5695, 4669, 126, 228, "Input",ExpressionUUID->"d15422f0-2bf3-49d9-8b12-30760018863d"],
Cell[CellGroupData[{
Cell[199633, 5825, 509, 12, 31, "Input",ExpressionUUID->"f6c798f6-189b-4b2b-a20f-8b77573a3af1"],
Cell[200145, 5839, 481, 9, 53, "Output",ExpressionUUID->"70cf76cb-7952-4b7d-ae12-d165d63efe70"]
}, Open  ]],
Cell[200641, 5851, 580, 12, 31, "Input",ExpressionUUID->"edf7805c-9950-43af-8ff9-a4a26b419032"]
}, Closed]],
Cell[CellGroupData[{
Cell[201258, 5868, 150, 3, 39, "Subsection",ExpressionUUID->"9ff94f36-d0ff-44ba-8d3e-f0c4cf473c5f"],
Cell[201411, 5873, 5563, 148, 301, "Input",ExpressionUUID->"8539939b-f36d-4d32-be5f-c24c3df6b0a6"],
Cell[206977, 6023, 154, 3, 31, InheritFromParent,ExpressionUUID->"39c68e0a-91c2-4803-9756-7c6635f428c8"],
Cell[CellGroupData[{
Cell[207156, 6030, 558, 13, 31, "Input",ExpressionUUID->"1a056490-3279-46cc-adf0-20f13f9bc227"],
Cell[207717, 6045, 475, 8, 53, "Output",ExpressionUUID->"99d2203d-7d8a-4d92-b22c-1a306ae22b34"]
}, Open  ]],
Cell[208207, 6056, 611, 13, 31, "Input",ExpressionUUID->"343c77d6-e90e-48fe-87a5-c5e57e6548ee"]
}, Closed]],
Cell[CellGroupData[{
Cell[208855, 6074, 199, 4, 39, "Subsection",ExpressionUUID->"506bf15d-5a47-439b-b494-ba15dd031fef"],
Cell[209057, 6080, 6198, 167, 349, "Input",ExpressionUUID->"7bd94908-9bb7-47f5-b569-41119ee8b0fb"],
Cell[CellGroupData[{
Cell[215280, 6251, 608, 13, 31, "Input",ExpressionUUID->"37c6cd77-4027-44ee-8a17-446acb2c9ef8"],
Cell[215891, 6266, 355, 7, 53, "Output",ExpressionUUID->"63f4a127-d997-4e28-a14f-2453fdda9fdd"]
}, Open  ]],
Cell[216261, 6276, 606, 13, 31, "Input",ExpressionUUID->"36abf3ba-19b4-4396-9594-609a819e4fd9"]
}, Closed]],
Cell[CellGroupData[{
Cell[216904, 6294, 245, 4, 39, "Subsection",ExpressionUUID->"c56ec007-c00c-455e-9207-e928fbb8ae1e"],
Cell[217152, 6300, 7015, 188, 397, "Input",ExpressionUUID->"a5cba153-1d27-4179-b835-4ba575555bb3"],
Cell[CellGroupData[{
Cell[224192, 6492, 712, 15, 31, "Input",ExpressionUUID->"6bb9821a-f84e-4a84-b265-4e43b588430b"],
Cell[224907, 6509, 309, 6, 53, "Output",ExpressionUUID->"d4d23bf5-ad16-44bd-9170-1de8d3cc3ed7"]
}, Open  ]],
Cell[225231, 6518, 561, 12, 31, "Input",ExpressionUUID->"4044c503-ccd1-4ec3-9598-b3fd31c7527f"]
}, Closed]]
}, Closed]]
}, Open  ]]
}
]
*)



==> anc/Vis.m <==
V1[r_, r0_] = ((r - r0)*p11[r, r0])/X[r, r0]
 
p11[r_, r0_] = (l*(1 + l)*r*r0 - M*(r + r0)*(-1 + s^2))/(4*r^2*r0^2)
V2[r_, r0_] = ((r - r0)*p23[r, r0])/X[r, r0]^3 + p22[r, r0]/X[r, r0]^2
 
p23[r_, r0_] = (l*(1 + l)*r*r0 - M*(r + r0)*(-1 + s^2))/(8*r^2*r0^2)
 
p22[r_, r0_] = (l*(1 + l)*r^2*r0^2*((-2 + l + l^2)*r^2 - 2*l*(1 + l)*r*r0 + 
        (-2 + l + l^2)*r0^2) + M^2*(-1 + s^2)*(r^4*(-9 + s^2) + 
        r0^4*(-9 + s^2) - 2*r^2*r0^2*(-1 + s^2)) - 2*M*r*r0*(r + r0)*
       (r^2*(2 - 2*s^2 + l*(-3 + s^2) + l^2*(-3 + s^2)) + 
        r0^2*(2 - 2*s^2 + l*(-3 + s^2) + l^2*(-3 + s^2)) - 
        2*r*r0*(1 - s^2 + l*(-2 + s^2) + l^2*(-2 + s^2))))/(32*r^4*r0^4)
V3[r_, r0_] = ((r - r0)*p35[r, r0])/X[r, r0]^5 + p34[r, r0]/X[r, r0]^4 + 
     ((r - r0)*p33[r, r0])/X[r, r0]^3 + p32[r, r0]/X[r, r0]^2
 
p35[r_, r0_] = (l*(1 + l)*r*r0 - M*(r + r0)*(-1 + s^2))/(8*r^2*r0^2)
 
p34[r_, r0_] = (l*(1 + l)*r^2*r0^2*((-2 + l + l^2)*r^2 - 2*l*(1 + l)*r*r0 + 
        (-2 + l + l^2)*r0^2) + M^2*(-1 + s^2)*(r^4*(-9 + s^2) + 
        r0^4*(-9 + s^2) - 2*r^2*r0^2*(-1 + s^2)) - 2*M*r*r0*(r + r0)*
       (r^2*(2 - 2*s^2 + l*(-3 + s^2) + l^2*(-3 + s^2)) + 
        r0^2*(2 - 2*s^2 + l*(-3 + s^2) + l^2*(-3 + s^2)) - 
        2*r*r0*(1 - s^2 + l*(-2 + s^2) + l^2*(-2 + s^2))))/(32*r^4*r0^4)
 
p33[r_, r0_] = (5*l*(-2 - l + 2*l^2 + l^3)*r^3*r0^3*((-6 + l + l^2)*r^2 - 
        2*(3 + l + l^2)*r*r0 + (-6 + l + l^2)*r0^2) - 
      5*M^3*(r + r0)*(9 - 10*s^2 + s^4)*(r^4*(-25 + s^2) + r0^4*(-25 + s^2) - 
        2*r^2*r0^2*(11 + s^2)) - 15*M*r^2*r0^2*(r + r0)*
       (-2*l*(1 + l)*r*r0*(2 - 2*s^2 + l*(-3 + s^2) + l^2*(-3 + s^2)) + 
        r^2*(l*(28 - 8*s^2) + l^2*(22 - 7*s^2) + 2*l^3*(-6 + s^2) + 
          l^4*(-6 + s^2) + 12*(-1 + s^2)) + r0^2*(l*(28 - 8*s^2) + 
          l^2*(22 - 7*s^2) + 2*l^3*(-6 + s^2) + l^4*(-6 + s^2) + 
          12*(-1 + s^2))) + 3*M^2*r*r0*
       (-4*r^3*r0*(l*(-39 + 9*s^2) + l^2*(-39 + 9*s^2) + 
          7*(11 - 12*s^2 + s^4)) - 4*r*r0^3*(l*(-39 + 9*s^2) + 
          l^2*(-39 + 9*s^2) + 7*(11 - 12*s^2 + s^4)) + 
        r^4*(-28*(11 - 12*s^2 + s^4) + l*(201 - 86*s^2 + 5*s^4) + 
          l^2*(201 - 86*s^2 + 5*s^4)) + r0^4*(-28*(11 - 12*s^2 + s^4) + 
          l*(201 - 86*s^2 + 5*s^4) + l^2*(201 - 86*s^2 + 5*s^4)) - 
        2*r^2*r0^2*(4*(36 - 37*s^2 + s^4) + l*(-63 - 2*s^2 + 5*s^4) + 
          l^2*(-63 - 2*s^2 + 5*s^4))))/(2880*r^6*r0^6)
 
p32[r_, r0_] = 0
V4[r_, r0_] = ((r - r0)*p47[r, r0])/X[r, r0]^7 + p46[r, r0]/X[r, r0]^6 + 
     ((r - r0)*p45[r, r0])/X[r, r0]^5 + p44[r, r0]/X[r, r0]^4 + 
     ((r - r0)*p43[r, r0])/X[r, r0]^3 + p42[r, r0]/X[r, r0]^2
 
p47[r_, r0_] = (5*l*(1 + l)*r*r0 - 5*M*(r + r0)*(-1 + s^2))/(32*r^2*r0^2)
 
p46[r_, r0_] = (5*(l*(1 + l)*r^2*r0^2*((-2 + l + l^2)*r^2 - 
         2*l*(1 + l)*r*r0 + (-2 + l + l^2)*r0^2) + M^2*(-1 + s^2)*
        (r^4*(-9 + s^2) + r0^4*(-9 + s^2) - 2*r^2*r0^2*(-1 + s^2)) - 
       2*M*r*r0*(r + r0)*(r^2*(2 - 2*s^2 + l*(-3 + s^2) + l^2*(-3 + s^2)) + 
         r0^2*(2 - 2*s^2 + l*(-3 + s^2) + l^2*(-3 + s^2)) - 
         2*r*r0*(1 - s^2 + l*(-2 + s^2) + l^2*(-2 + s^2)))))/(128*r^4*r0^4)
 
p45[r_, r0_] = (5*l*(-2 - l + 2*l^2 + l^3)*r^3*r0^3*((-6 + l + l^2)*r^2 - 
        2*(3 + l + l^2)*r*r0 + (-6 + l + l^2)*r0^2) - 
      5*M^3*(r + r0)*(9 - 10*s^2 + s^4)*(r^4*(-25 + s^2) + r0^4*(-25 + s^2) - 
        2*r^2*r0^2*(11 + s^2)) - 15*M*r^2*r0^2*(r + r0)*
       (-2*l*(1 + l)*r*r0*(2 - 2*s^2 + l*(-3 + s^2) + l^2*(-3 + s^2)) + 
        r^2*(l*(28 - 8*s^2) + l^2*(22 - 7*s^2) + 2*l^3*(-6 + s^2) + 
          l^4*(-6 + s^2) + 12*(-1 + s^2)) + r0^2*(l*(28 - 8*s^2) + 
          l^2*(22 - 7*s^2) + 2*l^3*(-6 + s^2) + l^4*(-6 + s^2) + 
          12*(-1 + s^2))) + 3*M^2*r*r0*
       (-4*r^3*r0*(l*(-39 + 9*s^2) + l^2*(-39 + 9*s^2) + 
          7*(11 - 12*s^2 + s^4)) - 4*r*r0^3*(l*(-39 + 9*s^2) + 
          l^2*(-39 + 9*s^2) + 7*(11 - 12*s^2 + s^4)) + 
        r^4*(-28*(11 - 12*s^2 + s^4) + l*(201 - 86*s^2 + 5*s^4) + 
          l^2*(201 - 86*s^2 + 5*s^4)) + r0^4*(-28*(11 - 12*s^2 + s^4) + 
          l*(201 - 86*s^2 + 5*s^4) + l^2*(201 - 86*s^2 + 5*s^4)) - 
        2*r^2*r0^2*(4*(36 - 37*s^2 + s^4) + l*(-63 - 2*s^2 + 5*s^4) + 
          l^2*(-63 - 2*s^2 + 5*s^4))))/(1920*r^6*r0^6)
 
p44[r_, r0_] = (5*l*(-2 - l + 2*l^2 + l^3)*r^4*r0^4*
       ((72 - 18*l - 17*l^2 + 2*l^3 + l^4)*r^4 - 4*l*(-6 - 5*l + 2*l^2 + l^3)*
         r^3*r0 + 6*l*(-2 - l + 2*l^2 + l^3)*r^2*r0^2 - 
        4*l*(-6 - 5*l + 2*l^2 + l^3)*r*r0^3 + (72 - 18*l - 17*l^2 + 2*l^3 + 
          l^4)*r0^4) + 5*M^4*(9 - 10*s^2 + s^4)*(r^8*(1225 - 74*s^2 + s^4) + 
        r0^8*(1225 - 74*s^2 + s^4) - 4*r^6*r0^2*(25 - 26*s^2 + s^4) - 
        4*r^2*r0^6*(25 - 26*s^2 + s^4) + 6*r^4*r0^4*(9 - 10*s^2 + s^4)) - 
      20*M*r^3*r0^3*(r + r0)*(6*r^2*r0^2*(l^3*(74 - 15*s^2) + 
          l^4*(22 - 5*s^2) + 3*l^5*(-6 + s^2) + l^6*(-6 + s^2) - 
          24*(-1 + s^2) + 4*l^2*(-9 + 4*s^2) + 4*l*(-19 + 6*s^2)) + 
        r^4*(l^3*(270 - 39*s^2) + l^4*(110 - 17*s^2) + 3*l^5*(-10 + s^2) + 
          l^6*(-10 + s^2) - 144*(-1 + s^2) + 12*l*(-35 + 9*s^2) + 
          8*l^2*(-35 + 11*s^2)) + r0^4*(l^3*(270 - 39*s^2) + 
          l^4*(110 - 17*s^2) + 3*l^5*(-10 + s^2) + l^6*(-10 + s^2) - 
          144*(-1 + s^2) + 12*l*(-35 + 9*s^2) + 8*l^2*(-35 + 11*s^2)) - 
        4*r^3*r0*(l^4*(35 - 8*s^2) + 3*l^5*(-7 + s^2) + l^6*(-7 + s^2) - 
          21*l^3*(-5 + s^2) - 36*(-1 + s^2) + 6*l*(-19 + 6*s^2) + 
          l^2*(-58 + 25*s^2)) - 4*r*r0^3*(l^4*(35 - 8*s^2) + 
          3*l^5*(-7 + s^2) + l^6*(-7 + s^2) - 21*l^3*(-5 + s^2) - 
          36*(-1 + s^2) + 6*l*(-19 + 6*s^2) + l^2*(-58 + 25*s^2))) + 
      6*M^2*r^2*r0^2*(-5*(-12 + l + l^2)*r^4*r0^2*(-1 + s^2)*
         (2 - 2*s^2 + l*(-3 + s^2) + l^2*(-3 + s^2)) - 5*(-12 + l + l^2)*r^2*
         r0^4*(-1 + s^2)*(2 - 2*s^2 + l*(-3 + s^2) + l^2*(-3 + s^2)) + 
        20*r^3*r0^3*(2 - 2*s^2 + l*(-3 + s^2) + l^2*(-3 + s^2))^2 - 
        2*l*r^5*r0*(l*(-107 + 250*s^2 - 23*s^4) - 28*(11 - 12*s^2 + s^4) + 
          2*l^2*(201 - 86*s^2 + 5*s^4) + l^3*(201 - 86*s^2 + 5*s^4)) - 
        2*l*r*r0^5*(l*(-107 + 250*s^2 - 23*s^4) - 28*(11 - 12*s^2 + s^4) + 
          2*l^2*(201 - 86*s^2 + 5*s^4) + l^3*(201 - 86*s^2 + 5*s^4)) + 
        r^6*(l^2*(-3879 + 1600*s^2 - 81*s^4) + 80*(51 - 55*s^2 + 4*s^4) + 
          2*l^3*(567 - 132*s^2 + 5*s^4) + l^4*(567 - 132*s^2 + 5*s^4) - 
          2*l*(2223 - 866*s^2 + 43*s^4)) + 
        r0^6*(l^2*(-3879 + 1600*s^2 - 81*s^4) + 80*(51 - 55*s^2 + 4*s^4) + 
          2*l^3*(567 - 132*s^2 + 5*s^4) + l^4*(567 - 132*s^2 + 5*s^4) - 
          2*l*(2223 - 866*s^2 + 43*s^4))) - 4*M^3*r*r0*(r + r0)*
       (20*r^3*r0^3*(l*(324 - 143*s^2 - 2*s^4 + s^6) + 
          l^2*(324 - 143*s^2 - 2*s^4 + s^6) - 3*(251 - 265*s^2 + 13*s^4 + 
            s^6)) - 5*r^4*r0^2*(l*(1377 - 689*s^2 + 31*s^4 + s^6) + 
          l^2*(1377 - 689*s^2 + 31*s^4 + s^6) - 6*(511 - 549*s^2 + 37*s^4 + 
            s^6)) - 5*r^2*r0^4*(l*(1377 - 689*s^2 + 31*s^4 + s^6) + 
          l^2*(1377 - 689*s^2 + 31*s^4 + s^6) - 6*(511 - 549*s^2 + 37*s^4 + 
            s^6)) - 2*r^5*r0*(8127 - 9201*s^2 + 1101*s^4 - 27*s^6 + 
          l*(-3744 + 2153*s^2 - 214*s^4 + 5*s^6) + 
          l^2*(-3744 + 2153*s^2 - 214*s^4 + 5*s^6)) - 
        2*r*r0^5*(8127 - 9201*s^2 + 1101*s^4 - 27*s^6 + 
          l*(-3744 + 2153*s^2 - 214*s^4 + 5*s^6) + 
          l^2*(-3744 + 2153*s^2 - 214*s^4 + 5*s^6)) + 
        r^6*(l*(-6363 + 3011*s^2 - 253*s^4 + 5*s^6) + 
          l^2*(-6363 + 3011*s^2 - 253*s^4 + 5*s^6) - 
          6*(-2709 + 3067*s^2 - 367*s^4 + 9*s^6)) + 
        r0^6*(l*(-6363 + 3011*s^2 - 253*s^4 + 5*s^6) + 
          l^2*(-6363 + 3011*s^2 - 253*s^4 + 5*s^6) - 
          6*(-2709 + 3067*s^2 - 367*s^4 + 9*s^6))))/(92160*r^8*r0^8)
 
p43[r_, r0_] = 0
 
p42[r_, r0_] = 0
V5[r_, r0_] = ((r - r0)*p59[r, r0])/X[r, r0]^9 + p58[r, r0]/X[r, r0]^8 + 
     ((r - r0)*p57[r, r0])/X[r, r0]^7 + p56[r, r0]/X[r, r0]^6 + 
     ((r - r0)*p55[r, r0])/X[r, r0]^5 + p54[r, r0]/X[r, r0]^4 + 
     ((r - r0)*p53[r, r0])/X[r, r0]^3 + p52[r, r0]/X[r, r0]^2
 
p59[r_, r0_] = (7*l*(1 + l)*r*r0 - 7*M*(r + r0)*(-1 + s^2))/(32*r^2*r0^2)
 
p58[r_, r0_] = (7*(l*(1 + l)*r^2*r0^2*((-2 + l + l^2)*r^2 - 
         2*l*(1 + l)*r*r0 + (-2 + l + l^2)*r0^2) + M^2*(-1 + s^2)*
        (r^4*(-9 + s^2) + r0^4*(-9 + s^2) - 2*r^2*r0^2*(-1 + s^2)) - 
       2*M*r*r0*(r + r0)*(r^2*(2 - 2*s^2 + l*(-3 + s^2) + l^2*(-3 + s^2)) + 
         r0^2*(2 - 2*s^2 + l*(-3 + s^2) + l^2*(-3 + s^2)) - 
         2*r*r0*(1 - s^2 + l*(-2 + s^2) + l^2*(-2 + s^2)))))/(128*r^4*r0^4)
 
p57[r_, r0_] = (5*l*(-2 - l + 2*l^2 + l^3)*r^3*r0^3*((-6 + l + l^2)*r^2 - 
        2*(3 + l + l^2)*r*r0 + (-6 + l + l^2)*r0^2) - 
      5*M^3*(r + r0)*(9 - 10*s^2 + s^4)*(r^4*(-25 + s^2) + r0^4*(-25 + s^2) - 
        2*r^2*r0^2*(11 + s^2)) - 15*M*r^2*r0^2*(r + r0)*
       (-2*l*(1 + l)*r*r0*(2 - 2*s^2 + l*(-3 + s^2) + l^2*(-3 + s^2)) + 
        r^2*(l*(28 - 8*s^2) + l^2*(22 - 7*s^2) + 2*l^3*(-6 + s^2) + 
          l^4*(-6 + s^2) + 12*(-1 + s^2)) + r0^2*(l*(28 - 8*s^2) + 
          l^2*(22 - 7*s^2) + 2*l^3*(-6 + s^2) + l^4*(-6 + s^2) + 
          12*(-1 + s^2))) + 3*M^2*r*r0*
       (-4*r^3*r0*(l*(-39 + 9*s^2) + l^2*(-39 + 9*s^2) + 
          7*(11 - 12*s^2 + s^4)) - 4*r*r0^3*(l*(-39 + 9*s^2) + 
          l^2*(-39 + 9*s^2) + 7*(11 - 12*s^2 + s^4)) + 
        r^4*(-28*(11 - 12*s^2 + s^4) + l*(201 - 86*s^2 + 5*s^4) + 
          l^2*(201 - 86*s^2 + 5*s^4)) + r0^4*(-28*(11 - 12*s^2 + s^4) + 
          l*(201 - 86*s^2 + 5*s^4) + l^2*(201 - 86*s^2 + 5*s^4)) - 
        2*r^2*r0^2*(4*(36 - 37*s^2 + s^4) + l*(-63 - 2*s^2 + 5*s^4) + 
          l^2*(-63 - 2*s^2 + 5*s^4))))/(1280*r^6*r0^6)
 
p56[r_, r0_] = (5*l*(-2 - l + 2*l^2 + l^3)*r^4*r0^4*
       ((72 - 18*l - 17*l^2 + 2*l^3 + l^4)*r^4 - 4*l*(-6 - 5*l + 2*l^2 + l^3)*
         r^3*r0 + 6*l*(-2 - l + 2*l^2 + l^3)*r^2*r0^2 - 
        4*l*(-6 - 5*l + 2*l^2 + l^3)*r*r0^3 + (72 - 18*l - 17*l^2 + 2*l^3 + 
          l^4)*r0^4) + 5*M^4*(9 - 10*s^2 + s^4)*(r^8*(1225 - 74*s^2 + s^4) + 
        r0^8*(1225 - 74*s^2 + s^4) - 4*r^6*r0^2*(25 - 26*s^2 + s^4) - 
        4*r^2*r0^6*(25 - 26*s^2 + s^4) + 6*r^4*r0^4*(9 - 10*s^2 + s^4)) - 
      20*M*r^3*r0^3*(r + r0)*(6*r^2*r0^2*(l^3*(74 - 15*s^2) + 
          l^4*(22 - 5*s^2) + 3*l^5*(-6 + s^2) + l^6*(-6 + s^2) - 
          24*(-1 + s^2) + 4*l^2*(-9 + 4*s^2) + 4*l*(-19 + 6*s^2)) + 
        r^4*(l^3*(270 - 39*s^2) + l^4*(110 - 17*s^2) + 3*l^5*(-10 + s^2) + 
          l^6*(-10 + s^2) - 144*(-1 + s^2) + 12*l*(-35 + 9*s^2) + 
          8*l^2*(-35 + 11*s^2)) + r0^4*(l^3*(270 - 39*s^2) + 
          l^4*(110 - 17*s^2) + 3*l^5*(-10 + s^2) + l^6*(-10 + s^2) - 
          144*(-1 + s^2) + 12*l*(-35 + 9*s^2) + 8*l^2*(-35 + 11*s^2)) - 
        4*r^3*r0*(l^4*(35 - 8*s^2) + 3*l^5*(-7 + s^2) + l^6*(-7 + s^2) - 
          21*l^3*(-5 + s^2) - 36*(-1 + s^2) + 6*l*(-19 + 6*s^2) + 
          l^2*(-58 + 25*s^2)) - 4*r*r0^3*(l^4*(35 - 8*s^2) + 
          3*l^5*(-7 + s^2) + l^6*(-7 + s^2) - 21*l^3*(-5 + s^2) - 
          36*(-1 + s^2) + 6*l*(-19 + 6*s^2) + l^2*(-58 + 25*s^2))) + 
      6*M^2*r^2*r0^2*(-5*(-12 + l + l^2)*r^4*r0^2*(-1 + s^2)*
         (2 - 2*s^2 + l*(-3 + s^2) + l^2*(-3 + s^2)) - 5*(-12 + l + l^2)*r^2*
         r0^4*(-1 + s^2)*(2 - 2*s^2 + l*(-3 + s^2) + l^2*(-3 + s^2)) + 
        20*r^3*r0^3*(2 - 2*s^2 + l*(-3 + s^2) + l^2*(-3 + s^2))^2 - 
        2*l*r^5*r0*(l*(-107 + 250*s^2 - 23*s^4) - 28*(11 - 12*s^2 + s^4) + 
          2*l^2*(201 - 86*s^2 + 5*s^4) + l^3*(201 - 86*s^2 + 5*s^4)) - 
        2*l*r*r0^5*(l*(-107 + 250*s^2 - 23*s^4) - 28*(11 - 12*s^2 + s^4) + 
          2*l^2*(201 - 86*s^2 + 5*s^4) + l^3*(201 - 86*s^2 + 5*s^4)) + 
        r^6*(l^2*(-3879 + 1600*s^2 - 81*s^4) + 80*(51 - 55*s^2 + 4*s^4) + 
          2*l^3*(567 - 132*s^2 + 5*s^4) + l^4*(567 - 132*s^2 + 5*s^4) - 
          2*l*(2223 - 866*s^2 + 43*s^4)) + 
        r0^6*(l^2*(-3879 + 1600*s^2 - 81*s^4) + 80*(51 - 55*s^2 + 4*s^4) + 
          2*l^3*(567 - 132*s^2 + 5*s^4) + l^4*(567 - 132*s^2 + 5*s^4) - 
          2*l*(2223 - 866*s^2 + 43*s^4))) - 4*M^3*r*r0*(r + r0)*
       (20*r^3*r0^3*(l*(324 - 143*s^2 - 2*s^4 + s^6) + 
          l^2*(324 - 143*s^2 - 2*s^4 + s^6) - 3*(251 - 265*s^2 + 13*s^4 + 
            s^6)) - 5*r^4*r0^2*(l*(1377 - 689*s^2 + 31*s^4 + s^6) + 
          l^2*(1377 - 689*s^2 + 31*s^4 + s^6) - 6*(511 - 549*s^2 + 37*s^4 + 
            s^6)) - 5*r^2*r0^4*(l*(1377 - 689*s^2 + 31*s^4 + s^6) + 
          l^2*(1377 - 689*s^2 + 31*s^4 + s^6) - 6*(511 - 549*s^2 + 37*s^4 + 
            s^6)) - 2*r^5*r0*(8127 - 9201*s^2 + 1101*s^4 - 27*s^6 + 
          l*(-3744 + 2153*s^2 - 214*s^4 + 5*s^6) + 
          l^2*(-3744 + 2153*s^2 - 214*s^4 + 5*s^6)) - 
        2*r*r0^5*(8127 - 9201*s^2 + 1101*s^4 - 27*s^6 + 
          l*(-3744 + 2153*s^2 - 214*s^4 + 5*s^6) + 
          l^2*(-3744 + 2153*s^2 - 214*s^4 + 5*s^6)) + 
        r^6*(l*(-6363 + 3011*s^2 - 253*s^4 + 5*s^6) + 
          l^2*(-6363 + 3011*s^2 - 253*s^4 + 5*s^6) - 
          6*(-2709 + 3067*s^2 - 367*s^4 + 9*s^6)) + 
        r0^6*(l*(-6363 + 3011*s^2 - 253*s^4 + 5*s^6) + 
          l^2*(-6363 + 3011*s^2 - 253*s^4 + 5*s^6) - 
          6*(-2709 + 3067*s^2 - 367*s^4 + 9*s^6))))/(46080*r^8*r0^8)
 
p55[r_, r0_] = (-21*l*(2880 + 576*l - 4100*l^2 - 820*l^3 + 1365*l^4 + 
        273*l^5 - 150*l^6 - 30*l^7 + 5*l^8 + l^9)*r0^5 + 
      21*M^5*(-893025 + 1057221*s^2 - 172810*s^4 + 8778*s^6 - 165*s^8 + 
        s^10) + 105*M*r0^4*(l^2*(5716 - 1796*s^2) + l^6*(370 - 34*s^2) + 
        4*l^7*(-15 + s^2) + l^8*(-15 + s^2) + 2880*(-1 + s^2) - 
        96*l*(-101 + 24*s^2) - 4*l^5*(-330 + 29*s^2) + 
        l^4*(-2615 + 389*s^2) + l^3*(-7500 + 976*s^2)) - 
      6*M^2*r0^3*(l^4*(-158877 + 35080*s^2 - 1183*s^4) - 
        4320*(143 - 153*s^2 + 10*s^4) + 3*l^5*(8901 - 1316*s^2 + 35*s^4) + 
        l^6*(8901 - 1316*s^2 + 35*s^4) - 3*l^3*(120753 - 25580*s^2 + 
          847*s^4) + 12*l*(72903 - 26466*s^2 + 1163*s^4) + 
        4*l^2*(172314 - 69641*s^2 + 3167*s^4)) + 
      42*M^3*r0^2*(l^2*(234108 - 107711*s^2 + 8206*s^4 - 143*s^6) + 
        2*l^3*(-22428 + 6029*s^2 - 346*s^4 + 5*s^6) + 
        l^4*(-22428 + 6029*s^2 - 346*s^4 + 5*s^6) - 
        4*l*(-64134 + 28435*s^2 - 2138*s^4 + 37*s^6) + 
        12*(-31458 + 35199*s^2 - 3824*s^4 + 83*s^6)) - 
      7*M^4*r0*(-88*(46557 - 53794*s^2 + 7520*s^4 - 286*s^6 + 3*s^8) + 
        3*l*(368109 - 184124*s^2 + 18166*s^4 - 556*s^6 + 5*s^8) + 
        3*l^2*(368109 - 184124*s^2 + 18166*s^4 - 556*s^6 + 5*s^8)) + 
      (r0^2*(21*l*(12 + 4*l - 15*l^2 - 5*l^3 + 3*l^4 + l^5)*r^5*r0^4*
          (240*r0^4 + l^2*(-55*r^4 + 10*r^3*r0 - 10*r^2*r0^2 + 55*r*r0^3 - 
             31*r0^4) + 2*l^3*(5*r^4 - 10*r^3*r0 + 10*r^2*r0^2 - 5*r*r0^3 + 
             r0^4) + l^4*(5*r^4 - 10*r^3*r0 + 10*r^2*r0^2 - 5*r*r0^3 + 
             r0^4) - 4*l*(15*r^4 - 5*r^3*r0 + 5*r^2*r0^2 - 15*r*r0^3 + 
             8*r0^4)) - 21*M^5*(-225 + 259*s^2 - 35*s^4 + s^6)*
          (r0^8*(3969 - 130*s^2 + s^4) + 5*r^8*(49 - 50*s^2 + s^4) - 
           5*r^2*r0^6*(49 - 50*s^2 + s^4) - 10*r^6*r0^2*(9 - 10*s^2 + s^4) + 
           10*r^4*r0^4*(9 - 10*s^2 + s^4)) - 105*M*r^4*r0^3*
          (2880*r0^5*(-1 + s^2) + 4*l^7*(r0^5*(-15 + s^2) + 
             4*r^5*(-10 + s^2) - 4*r*r0^4*(-10 + s^2) - 5*r^4*r0*(-7 + s^2) + 
             5*r^2*r0^3*(-7 + s^2)) + l^8*(r0^5*(-15 + s^2) + 
             4*r^5*(-10 + s^2) - 4*r*r0^4*(-10 + s^2) - 5*r^4*r0*(-7 + s^2) + 
             5*r^2*r0^3*(-7 + s^2)) - 2*l^6*(-5*r^4*r0*(-1 + s^2) + 
             5*r^2*r0^3*(-1 + s^2) + 4*r^5*(-40 + 7*s^2) - 
             4*r*r0^4*(-40 + 7*s^2) + r0^5*(-185 + 17*s^2)) - 
           96*l*(6*r^5*(-1 + s^2) - 6*r*r0^4*(-1 + s^2) + 
             r0^5*(-101 + 24*s^2)) - 4*l^5*(4*r*r0^4*(95 - 14*s^2) - 
             5*r^4*r0*(-26 + 5*s^2) + 5*r^2*r0^3*(-26 + 5*s^2) + 
             4*r^5*(-95 + 14*s^2) + r0^5*(-330 + 29*s^2)) + 
           4*l^3*(5*r^4*r0*(19 - 4*s^2) + 5*r^2*r0^3*(-19 + 4*s^2) + 
             28*r^5*(-25 + 7*s^2) - 28*r*r0^4*(-25 + 7*s^2) + 
             r0^5*(-1875 + 244*s^2)) + l^4*(4*r*r0^4*(10 - 49*s^2) + 
             5*r^2*r0^3*(65 - 11*s^2) + 5*r^4*r0*(-65 + 11*s^2) + 
             4*r^5*(-10 + 49*s^2) + r0^5*(-2615 + 389*s^2)) - 
           4*l^2*(15*r^4*r0*(-5 + s^2) - 15*r^2*r0^3*(-5 + s^2) + 
             12*r^5*(23 + 3*s^2) - 12*r*r0^4*(23 + 3*s^2) + 
             r0^5*(-1429 + 449*s^2))) + 6*M^2*r^3*r0^2*
          (-720*r0*(14*r^5*(-1 + s^2)^2 - 7*r^4*r0*(-1 + s^2)^2 + 
             7*r^3*r0^2*(-1 + s^2)^2 - 14*r^2*r0^3*(-1 + s^2)^2 + 
             6*r0^5*(143 - 153*s^2 + 10*s^4)) + 
           3*l^5*(-7*r^5*r0*(503 - 148*s^2 + 5*s^4) + 7*r^2*r0^4*
              (503 - 148*s^2 + 5*s^4) + 21*r^6*(567 - 132*s^2 + 5*s^4) - 
             21*r*r0^5*(567 - 132*s^2 + 5*s^4) - 35*r^4*r0^2*(99 - 44*s^2 + 5*
                s^4) + 35*r^3*r0^3*(99 - 44*s^2 + 5*s^4) + 
             r0^6*(8901 - 1316*s^2 + 35*s^4)) + 
           l^6*(-7*r^5*r0*(503 - 148*s^2 + 5*s^4) + 7*r^2*r0^4*
              (503 - 148*s^2 + 5*s^4) + 21*r^6*(567 - 132*s^2 + 5*s^4) - 
             21*r*r0^5*(567 - 132*s^2 + 5*s^4) - 35*r^4*r0^2*(99 - 44*s^2 + 5*
                s^4) + 35*r^3*r0^3*(99 - 44*s^2 + 5*s^4) + 
             r0^6*(8901 - 1316*s^2 + 35*s^4)) + 
           l^4*(r0^6*(-158877 + 35080*s^2 - 1183*s^4) + 35*r^4*r0^2*
              (207 - 184*s^2 + 37*s^4) - 35*r^3*r0^3*(207 - 184*s^2 + 37*
                s^4) - 21*r^6*(2745 - 1336*s^2 + 71*s^4) + 
             21*r*r0^5*(2745 - 1336*s^2 + 71*s^4) - 7*r^5*r0*
              (779 - 520*s^2 + 101*s^4) + 7*r^2*r0^4*(779 - 520*s^2 + 101*
                s^4)) - 3*l^3*(7*r^2*r0^4*(319 + 100*s^2 - 59*s^4) - 
             35*r^4*r0^2*(303 - 196*s^2 + 33*s^4) + 35*r^3*r0^3*
              (303 - 196*s^2 + 33*s^4) + 7*r^5*r0*(-319 - 100*s^2 + 59*s^4) + 
             7*r^6*(8325 - 3332*s^2 + 167*s^4) - 7*r*r0^5*(8325 - 3332*s^2 + 
               167*s^4) + r0^6*(120753 - 25580*s^2 + 847*s^4)) + 
           12*l*(140*r^6*(51 - 55*s^2 + 4*s^4) - 140*r*r0^5*(51 - 55*s^2 + 4*
                s^4) - 35*r^4*r0^2*(37 - 50*s^2 + 13*s^4) + 
             35*r^3*r0^3*(37 - 50*s^2 + 13*s^4) + 28*r^5*r0*(49 - 68*s^2 + 19*
                s^4) - 28*r^2*r0^4*(49 - 68*s^2 + 19*s^4) + 
             r0^6*(72903 - 26466*s^2 + 1163*s^4)) + 
           2*l^2*(21*r*r0^5*(183 + 1334*s^2 - 117*s^4) - 70*r^4*r0^2*
              (-15 - 71*s^2 + 26*s^4) + 70*r^3*r0^3*(-15 - 71*s^2 + 26*s^4) + 
             21*r^6*(-183 - 1334*s^2 + 117*s^4) + 7*r^5*r0*(1541 - 1594*s^2 + 
               413*s^4) - 7*r^2*r0^4*(1541 - 1594*s^2 + 413*s^4) + 
             2*r0^6*(172314 - 69641*s^2 + 3167*s^4))) - 
         42*M^3*r^2*r0*(12*r0*(-1 + s^2)*(-28*r^5*r0*(11 - 12*s^2 + s^4) + 
             28*r^3*r0^3*(11 - 12*s^2 + s^4) + 20*r^6*(51 - 55*s^2 + 4*s^4) - 
             20*r^2*r0^4*(51 - 55*s^2 + 4*s^4) + r0^6*(31458 - 3741*s^2 + 83*
                s^4)) + 2*l^3*(2*r^2*r0^5*(288 - 401*s^2 + 118*s^4 - 5*s^6) + 
             r0^7*(-22428 + 6029*s^2 - 346*s^4 + 5*s^6) + 
             2*r^7*(-6363 + 3011*s^2 - 253*s^4 + 5*s^6) - 
             2*r*r0^6*(-6363 + 3011*s^2 - 253*s^4 + 5*s^6) + 
             2*r^6*r0*(-288 + 401*s^2 - 118*s^4 + 5*s^6) - 
             6*r^5*r0^2*(-603 + 459*s^2 - 101*s^4 + 5*s^6) + 
             6*r^3*r0^4*(-603 + 459*s^2 - 101*s^4 + 5*s^6)) + 
           l^4*(2*r^2*r0^5*(288 - 401*s^2 + 118*s^4 - 5*s^6) + 
             r0^7*(-22428 + 6029*s^2 - 346*s^4 + 5*s^6) + 
             2*r^7*(-6363 + 3011*s^2 - 253*s^4 + 5*s^6) - 
             2*r*r0^6*(-6363 + 3011*s^2 - 253*s^4 + 5*s^6) + 
             2*r^6*r0*(-288 + 401*s^2 - 118*s^4 + 5*s^6) - 
             6*r^5*r0^2*(-603 + 459*s^2 - 101*s^4 + 5*s^6) + 
             6*r^3*r0^4*(-603 + 459*s^2 - 101*s^4 + 5*s^6)) - 
           4*l*(2*r^2*r0^5*(1386 - 1993*s^2 + 638*s^4 - 31*s^6) + 
             3*r^7*(-2709 + 3067*s^2 - 367*s^4 + 9*s^6) - 
             3*r*r0^6*(-2709 + 3067*s^2 - 367*s^4 + 9*s^6) - 
             3*r^5*r0^2*(-663 + 945*s^2 - 301*s^4 + 19*s^6) + 
             3*r^3*r0^4*(-663 + 945*s^2 - 301*s^4 + 19*s^6) + 
             2*r^6*r0*(-1386 + 1993*s^2 - 638*s^4 + 31*s^6) + 
             r0^7*(-64134 + 28435*s^2 - 2138*s^4 + 37*s^6)) + 
           l^2*(r0^7*(234108 - 107711*s^2 + 8206*s^4 - 143*s^6) + 
             r^7*(19782 - 30782*s^2 + 3898*s^4 - 98*s^6) + 
             18*r^5*r0^2*(-241 + 477*s^2 - 167*s^4 + 11*s^6) - 
             18*r^3*r0^4*(-241 + 477*s^2 - 167*s^4 + 11*s^6) + 
             2*r*r0^6*(-9891 + 15391*s^2 - 1949*s^4 + 49*s^6) - 
             2*r^6*r0*(-5256 + 7571*s^2 - 2434*s^4 + 119*s^6) + 
             2*r^2*r0^5*(-5256 + 7571*s^2 - 2434*s^4 + 119*s^6))) + 
         7*M^4*r*(-8*r0*(-1 + s^2)*(-15*r^6*r0*(-225 + 259*s^2 - 35*s^4 + s^
                6) + 15*r^3*r0^4*(-225 + 259*s^2 - 35*s^4 + s^6) - 
             63*r^5*r0^2*(-99 + 119*s^2 - 21*s^4 + s^6) + 63*r^4*r0^3*
              (-99 + 119*s^2 - 21*s^4 + s^6) + 11*r0^7*(-46557 + 7237*s^2 - 
               283*s^4 + 3*s^6) + 9*r^7*(-2709 + 3067*s^2 - 367*s^4 + 9*
                s^6) - 9*r^2*r0^5*(-2709 + 3067*s^2 - 367*s^4 + 9*s^6)) + 
           3*l*(5*r^8*(11025 - 12916*s^2 + 1974*s^4 - 84*s^6 + s^8) - 
             5*r*r0^7*(11025 - 12916*s^2 + 1974*s^4 - 84*s^6 + s^8) - 
             20*r^6*r0^2*(675 - 1002*s^2 + 364*s^4 - 38*s^6 + s^8) + 
             20*r^3*r0^5*(675 - 1002*s^2 + 364*s^4 - 38*s^6 + s^8) + 
             r0^8*(368109 - 184124*s^2 + 18166*s^4 - 556*s^6 + 5*s^8) + 
             4*r^7*r0*(6363 - 9374*s^2 + 3264*s^4 - 258*s^6 + 5*s^8) - 
             4*r^2*r0^6*(6363 - 9374*s^2 + 3264*s^4 - 258*s^6 + 5*s^8) - 
             6*r^5*r0^3*(1809 - 2784*s^2 + 1106*s^4 - 136*s^6 + 5*s^8) + 
             6*r^4*r0^4*(1809 - 2784*s^2 + 1106*s^4 - 136*s^6 + 5*s^8)) + 
           3*l^2*(5*r^8*(11025 - 12916*s^2 + 1974*s^4 - 84*s^6 + s^8) - 
             5*r*r0^7*(11025 - 12916*s^2 + 1974*s^4 - 84*s^6 + s^8) - 
             20*r^6*r0^2*(675 - 1002*s^2 + 364*s^4 - 38*s^6 + s^8) + 
             20*r^3*r0^5*(675 - 1002*s^2 + 364*s^4 - 38*s^6 + s^8) + 
             r0^8*(368109 - 184124*s^2 + 18166*s^4 - 556*s^6 + 5*s^8) + 
             4*r^7*r0*(6363 - 9374*s^2 + 3264*s^4 - 258*s^6 + 5*s^8) - 
             4*r^2*r0^6*(6363 - 9374*s^2 + 3264*s^4 - 258*s^6 + 5*s^8) - 
             6*r^5*r0^3*(1809 - 2784*s^2 + 1106*s^4 - 136*s^6 + 5*s^8) + 
             6*r^4*r0^4*(1809 - 2784*s^2 + 1106*s^4 - 136*s^6 + 5*s^8)))))/
       r^10)/(19353600*r0^10*(-r + r0))
 
p54[r_, r0_] = 0
 
p53[r_, r0_] = 0
 
p52[r_, r0_] = 0
V6[r_, r0_] = ((r - r0)*p611[r, r0])/X[r, r0]^11 + p610[r, r0]/X[r, r0]^10 + 
     ((r - r0)*p69[r, r0])/X[r, r0]^9 + p68[r, r0]/X[r, r0]^8 + 
     ((r - r0)*p67[r, r0])/X[r, r0]^7 + p66[r, r0]/X[r, r0]^6 + 
     ((r - r0)*p65[r, r0])/X[r, r0]^5 + p64[r, r0]/X[r, r0]^4 + 
     ((r - r0)*p63[r, r0])/X[r, r0]^3 + p62[r, r0]/X[r, r0]^2
 
p611[r_, r0_] = (21*(l*(1 + l)*r*r0 - M*(r + r0)*(-1 + s^2)))/(64*r^2*r0^2)
 
p610[r_, r0_] = (21*(l*(1 + l)*r^2*r0^2*((-2 + l + l^2)*r^2 - 
         2*l*(1 + l)*r*r0 + (-2 + l + l^2)*r0^2) + M^2*(-1 + s^2)*
        (r^4*(-9 + s^2) + r0^4*(-9 + s^2) - 2*r^2*r0^2*(-1 + s^2)) - 
       2*M*r*r0*(r + r0)*(r^2*(2 - 2*s^2 + l*(-3 + s^2) + l^2*(-3 + s^2)) + 
         r0^2*(2 - 2*s^2 + l*(-3 + s^2) + l^2*(-3 + s^2)) - 
         2*r*r0*(1 - s^2 + l*(-2 + s^2) + l^2*(-2 + s^2)))))/(256*r^4*r0^4)
 
p69[r_, r0_] = (7*(5*l*(-2 - l + 2*l^2 + l^3)*r^3*r0^3*((-6 + l + l^2)*r^2 - 
         2*(3 + l + l^2)*r*r0 + (-6 + l + l^2)*r0^2) - 
       5*M^3*(r + r0)*(9 - 10*s^2 + s^4)*(r^4*(-25 + s^2) + 
         r0^4*(-25 + s^2) - 2*r^2*r0^2*(11 + s^2)) - 15*M*r^2*r0^2*(r + r0)*
        (-2*l*(1 + l)*r*r0*(2 - 2*s^2 + l*(-3 + s^2) + l^2*(-3 + s^2)) + 
         r^2*(l*(28 - 8*s^2) + l^2*(22 - 7*s^2) + 2*l^3*(-6 + s^2) + 
           l^4*(-6 + s^2) + 12*(-1 + s^2)) + r0^2*(l*(28 - 8*s^2) + 
           l^2*(22 - 7*s^2) + 2*l^3*(-6 + s^2) + l^4*(-6 + s^2) + 
           12*(-1 + s^2))) + 3*M^2*r*r0*
        (-4*r^3*r0*(l*(-39 + 9*s^2) + l^2*(-39 + 9*s^2) + 
           7*(11 - 12*s^2 + s^4)) - 4*r*r0^3*(l*(-39 + 9*s^2) + 
           l^2*(-39 + 9*s^2) + 7*(11 - 12*s^2 + s^4)) + 
         r^4*(-28*(11 - 12*s^2 + s^4) + l*(201 - 86*s^2 + 5*s^4) + 
           l^2*(201 - 86*s^2 + 5*s^4)) + r0^4*(-28*(11 - 12*s^2 + s^4) + 
           l*(201 - 86*s^2 + 5*s^4) + l^2*(201 - 86*s^2 + 5*s^4)) - 
         2*r^2*r0^2*(4*(36 - 37*s^2 + s^4) + l*(-63 - 2*s^2 + 5*s^4) + 
           l^2*(-63 - 2*s^2 + 5*s^4)))))/(5760*r^6*r0^6)
 
p68[r_, r0_] = (7*(5*l*(-2 - l + 2*l^2 + l^3)*r^4*r0^4*
        ((72 - 18*l - 17*l^2 + 2*l^3 + l^4)*r^4 - 
         4*l*(-6 - 5*l + 2*l^2 + l^3)*r^3*r0 + 6*l*(-2 - l + 2*l^2 + l^3)*r^2*
          r0^2 - 4*l*(-6 - 5*l + 2*l^2 + l^3)*r*r0^3 + 
         (72 - 18*l - 17*l^2 + 2*l^3 + l^4)*r0^4) + 5*M^4*(9 - 10*s^2 + s^4)*
        (r^8*(1225 - 74*s^2 + s^4) + r0^8*(1225 - 74*s^2 + s^4) - 
         4*r^6*r0^2*(25 - 26*s^2 + s^4) - 4*r^2*r0^6*(25 - 26*s^2 + s^4) + 
         6*r^4*r0^4*(9 - 10*s^2 + s^4)) - 20*M*r^3*r0^3*(r + r0)*
        (6*r^2*r0^2*(l^3*(74 - 15*s^2) + l^4*(22 - 5*s^2) + 
           3*l^5*(-6 + s^2) + l^6*(-6 + s^2) - 24*(-1 + s^2) + 
           4*l^2*(-9 + 4*s^2) + 4*l*(-19 + 6*s^2)) + 
         r^4*(l^3*(270 - 39*s^2) + l^4*(110 - 17*s^2) + 3*l^5*(-10 + s^2) + 
           l^6*(-10 + s^2) - 144*(-1 + s^2) + 12*l*(-35 + 9*s^2) + 
           8*l^2*(-35 + 11*s^2)) + r0^4*(l^3*(270 - 39*s^2) + 
           l^4*(110 - 17*s^2) + 3*l^5*(-10 + s^2) + l^6*(-10 + s^2) - 
           144*(-1 + s^2) + 12*l*(-35 + 9*s^2) + 8*l^2*(-35 + 11*s^2)) - 
         4*r^3*r0*(l^4*(35 - 8*s^2) + 3*l^5*(-7 + s^2) + l^6*(-7 + s^2) - 
           21*l^3*(-5 + s^2) - 36*(-1 + s^2) + 6*l*(-19 + 6*s^2) + 
           l^2*(-58 + 25*s^2)) - 4*r*r0^3*(l^4*(35 - 8*s^2) + 
           3*l^5*(-7 + s^2) + l^6*(-7 + s^2) - 21*l^3*(-5 + s^2) - 
           36*(-1 + s^2) + 6*l*(-19 + 6*s^2) + l^2*(-58 + 25*s^2))) + 
       6*M^2*r^2*r0^2*(-5*(-12 + l + l^2)*r^4*r0^2*(-1 + s^2)*
          (2 - 2*s^2 + l*(-3 + s^2) + l^2*(-3 + s^2)) - 5*(-12 + l + l^2)*r^2*
          r0^4*(-1 + s^2)*(2 - 2*s^2 + l*(-3 + s^2) + l^2*(-3 + s^2)) + 
         20*r^3*r0^3*(2 - 2*s^2 + l*(-3 + s^2) + l^2*(-3 + s^2))^2 - 
         2*l*r^5*r0*(l*(-107 + 250*s^2 - 23*s^4) - 28*(11 - 12*s^2 + s^4) + 
           2*l^2*(201 - 86*s^2 + 5*s^4) + l^3*(201 - 86*s^2 + 5*s^4)) - 
         2*l*r*r0^5*(l*(-107 + 250*s^2 - 23*s^4) - 28*(11 - 12*s^2 + s^4) + 
           2*l^2*(201 - 86*s^2 + 5*s^4) + l^3*(201 - 86*s^2 + 5*s^4)) + 
         r^6*(l^2*(-3879 + 1600*s^2 - 81*s^4) + 80*(51 - 55*s^2 + 4*s^4) + 
           2*l^3*(567 - 132*s^2 + 5*s^4) + l^4*(567 - 132*s^2 + 5*s^4) - 
           2*l*(2223 - 866*s^2 + 43*s^4)) + 
         r0^6*(l^2*(-3879 + 1600*s^2 - 81*s^4) + 80*(51 - 55*s^2 + 4*s^4) + 
           2*l^3*(567 - 132*s^2 + 5*s^4) + l^4*(567 - 132*s^2 + 5*s^4) - 
           2*l*(2223 - 866*s^2 + 43*s^4))) - 4*M^3*r*r0*(r + r0)*
        (20*r^3*r0^3*(l*(324 - 143*s^2 - 2*s^4 + s^6) + 
           l^2*(324 - 143*s^2 - 2*s^4 + s^6) - 3*(251 - 265*s^2 + 13*s^4 + 
             s^6)) - 5*r^4*r0^2*(l*(1377 - 689*s^2 + 31*s^4 + s^6) + 
           l^2*(1377 - 689*s^2 + 31*s^4 + s^6) - 6*(511 - 549*s^2 + 37*s^4 + 
             s^6)) - 5*r^2*r0^4*(l*(1377 - 689*s^2 + 31*s^4 + s^6) + 
           l^2*(1377 - 689*s^2 + 31*s^4 + s^6) - 6*(511 - 549*s^2 + 37*s^4 + 
             s^6)) - 2*r^5*r0*(8127 - 9201*s^2 + 1101*s^4 - 27*s^6 + 
           l*(-3744 + 2153*s^2 - 214*s^4 + 5*s^6) + 
           l^2*(-3744 + 2153*s^2 - 214*s^4 + 5*s^6)) - 
         2*r*r0^5*(8127 - 9201*s^2 + 1101*s^4 - 27*s^6 + 
           l*(-3744 + 2153*s^2 - 214*s^4 + 5*s^6) + 
           l^2*(-3744 + 2153*s^2 - 214*s^4 + 5*s^6)) + 
         r^6*(l*(-6363 + 3011*s^2 - 253*s^4 + 5*s^6) + 
           l^2*(-6363 + 3011*s^2 - 253*s^4 + 5*s^6) - 
           6*(-2709 + 3067*s^2 - 367*s^4 + 9*s^6)) + 
         r0^6*(l*(-6363 + 3011*s^2 - 253*s^4 + 5*s^6) + 
           l^2*(-6363 + 3011*s^2 - 253*s^4 + 5*s^6) - 
           6*(-2709 + 3067*s^2 - 367*s^4 + 9*s^6)))))/(184320*r^8*r0^8)
 
p67[r_, r0_] = (21*l*(12 + 4*l - 15*l^2 - 5*l^3 + 3*l^4 + l^5)*r^5*r0^5*
       ((240 - 32*l - 31*l^2 + 2*l^3 + l^4)*r^4 - 
        4*(-60 - 7*l - 6*l^2 + 2*l^3 + l^4)*r^3*r0 + 
        2*(120 + 4*l + 7*l^2 + 6*l^3 + 3*l^4)*r^2*r0^2 - 
        4*(-60 - 7*l - 6*l^2 + 2*l^3 + l^4)*r*r0^3 + 
        (240 - 32*l - 31*l^2 + 2*l^3 + l^4)*r0^4) - 
      21*M^5*(r + r0)*(-225 + 259*s^2 - 35*s^4 + s^6)*
       (r^8*(3969 - 130*s^2 + s^4) + r0^8*(3969 - 130*s^2 + s^4) - 
        4*r^6*r0^2*(-931 - 30*s^2 + s^4) - 4*r^2*r0^6*(-931 - 30*s^2 + s^4) + 
        2*r^4*r0^4*(1907 + 10*s^2 + 3*s^4)) - 105*M*r^4*r0^4*(r + r0)*
       (-4*l*(1 + l)*r^3*r0*(l^3*(270 - 39*s^2) + l^4*(110 - 17*s^2) + 
          3*l^5*(-10 + s^2) + l^6*(-10 + s^2) - 144*(-1 + s^2) + 
          12*l*(-35 + 9*s^2) + 8*l^2*(-35 + 11*s^2)) - 
        4*l*(1 + l)*r*r0^3*(l^3*(270 - 39*s^2) + l^4*(110 - 17*s^2) + 
          3*l^5*(-10 + s^2) + l^6*(-10 + s^2) - 144*(-1 + s^2) + 
          12*l*(-35 + 9*s^2) + 8*l^2*(-35 + 11*s^2)) + 
        2*r^2*r0^2*(l^2*(2708 - 868*s^2) + l^5*(920 - 108*s^2) + 
          l^6*(190 - 22*s^2) + 1440*(-1 + s^2) + 4*l^7*(-25 + 3*s^2) + 
          l^8*(-25 + 3*s^2) - 48*l*(-101 + 24*s^2) + 4*l^3*(-985 + 132*s^2) + 
          l^4*(-1145 + 167*s^2)) + r^4*(l^2*(5716 - 1796*s^2) + 
          l^6*(370 - 34*s^2) + 4*l^7*(-15 + s^2) + l^8*(-15 + s^2) + 
          2880*(-1 + s^2) - 96*l*(-101 + 24*s^2) - 4*l^5*(-330 + 29*s^2) + 
          l^4*(-2615 + 389*s^2) + l^3*(-7500 + 976*s^2)) + 
        r0^4*(l^2*(5716 - 1796*s^2) + l^6*(370 - 34*s^2) + 
          4*l^7*(-15 + s^2) + l^8*(-15 + s^2) + 2880*(-1 + s^2) - 
          96*l*(-101 + 24*s^2) - 4*l^5*(-330 + 29*s^2) + 
          l^4*(-2615 + 389*s^2) + l^3*(-7500 + 976*s^2))) + 
      6*M^2*r^3*r0^3*(-2*r^5*r0*(l^2*(-348471 + 111268*s^2 - 3877*s^4) + 
          l^3*(93717 - 3384*s^2 - 483*s^4) + 2160*(143 - 153*s^2 + 10*s^4) + 
          3*l^5*(1503 - 728*s^2 + 35*s^4) + l^6*(1503 - 728*s^2 + 35*s^4) - 
          2*l^4*(-25308 + 1756*s^2 + 77*s^4) - 6*l*(65763 - 18766*s^2 + 
            603*s^4)) - 2*r*r0^5*(l^2*(-348471 + 111268*s^2 - 3877*s^4) + 
          l^3*(93717 - 3384*s^2 - 483*s^4) + 2160*(143 - 153*s^2 + 10*s^4) + 
          3*l^5*(1503 - 728*s^2 + 35*s^4) + l^6*(1503 - 728*s^2 + 35*s^4) - 
          2*l^4*(-25308 + 1756*s^2 + 77*s^4) - 6*l*(65763 - 18766*s^2 + 
            603*s^4)) + r^4*r0^2*(l^6*(515 + 420*s^2 - 35*s^4) - 
          15*l^5*(-103 - 84*s^2 + 7*s^4) - 1440*(422 - 445*s^2 + 23*s^4) + 
          12*l*(64391 - 16862*s^2 + 71*s^4) + 4*l^2*(168842 - 50055*s^2 + 
            493*s^4) + 3*l^3*(-64711 + 1556*s^2 + 735*s^4) + 
          l^4*(-95779 + 3384*s^2 + 1015*s^4)) + 
        r^2*r0^4*(l^6*(515 + 420*s^2 - 35*s^4) - 15*l^5*(-103 - 84*s^2 + 
            7*s^4) - 1440*(422 - 445*s^2 + 23*s^4) + 
          12*l*(64391 - 16862*s^2 + 71*s^4) + 4*l^2*(168842 - 50055*s^2 + 
            493*s^4) + 3*l^3*(-64711 + 1556*s^2 + 735*s^4) + 
          l^4*(-95779 + 3384*s^2 + 1015*s^4)) + 4*r^3*r0^3*
         (l^3*(-56487 + 6312*s^2 - 315*s^4) + l^4*(-25756 + 2456*s^2 - 
            70*s^4) + 15*l^5*(199 - 56*s^2 + 7*s^4) + 
          5*l^6*(199 - 56*s^2 + 7*s^4) - 180*(851 - 904*s^2 + 53*s^4) + 
          6*l*(32843 - 9306*s^2 + 263*s^4) + l^2*(168317 - 52540*s^2 + 
            1403*s^4)) + r^6*(l^4*(-158877 + 35080*s^2 - 1183*s^4) - 
          4320*(143 - 153*s^2 + 10*s^4) + 3*l^5*(8901 - 1316*s^2 + 35*s^4) + 
          l^6*(8901 - 1316*s^2 + 35*s^4) - 3*l^3*(120753 - 25580*s^2 + 
            847*s^4) + 12*l*(72903 - 26466*s^2 + 1163*s^4) + 
          4*l^2*(172314 - 69641*s^2 + 3167*s^4)) + 
        r0^6*(l^4*(-158877 + 35080*s^2 - 1183*s^4) - 
          4320*(143 - 153*s^2 + 10*s^4) + 3*l^5*(8901 - 1316*s^2 + 35*s^4) + 
          l^6*(8901 - 1316*s^2 + 35*s^4) - 3*l^3*(120753 - 25580*s^2 + 
            847*s^4) + 12*l*(72903 - 26466*s^2 + 1163*s^4) + 
          4*l^2*(172314 - 69641*s^2 + 3167*s^4))) - 42*M^3*r^2*r0^2*(r + r0)*
       (-2*l*r^5*r0*(l*(9891 - 15391*s^2 + 1949*s^4 - 49*s^6) + 
          2*l^2*(-6363 + 3011*s^2 - 253*s^4 + 5*s^6) + 
          l^3*(-6363 + 3011*s^2 - 253*s^4 + 5*s^6) - 
          6*(-2709 + 3067*s^2 - 367*s^4 + 9*s^6)) - 
        2*l*r*r0^5*(l*(9891 - 15391*s^2 + 1949*s^4 - 49*s^6) + 
          2*l^2*(-6363 + 3011*s^2 - 253*s^4 + 5*s^6) + 
          l^3*(-6363 + 3011*s^2 - 253*s^4 + 5*s^6) - 
          6*(-2709 + 3067*s^2 - 367*s^4 + 9*s^6)) + 
        4*r^3*r0^3*(84*(-11 + s^2)*(-1 + s^2)^2 + 
          2*l^3*(2277 - 817*s^2 - 25*s^4 + 5*s^6) + 
          l^4*(2277 - 817*s^2 - 25*s^4 + 5*s^6) - 
          6*l*(1023 - 1061*s^2 + 33*s^4 + 5*s^6) - 
          l^2*(3861 - 5549*s^2 + 223*s^4 + 25*s^6)) + 
        r^6*(l^2*(234108 - 107711*s^2 + 8206*s^4 - 143*s^6) + 
          2*l^3*(-22428 + 6029*s^2 - 346*s^4 + 5*s^6) + 
          l^4*(-22428 + 6029*s^2 - 346*s^4 + 5*s^6) - 
          4*l*(-64134 + 28435*s^2 - 2138*s^4 + 37*s^6) + 
          12*(-31458 + 35199*s^2 - 3824*s^4 + 83*s^6)) + 
        r0^6*(l^2*(234108 - 107711*s^2 + 8206*s^4 - 143*s^6) + 
          2*l^3*(-22428 + 6029*s^2 - 346*s^4 + 5*s^6) + 
          l^4*(-22428 + 6029*s^2 - 346*s^4 + 5*s^6) - 
          4*l*(-64134 + 28435*s^2 - 2138*s^4 + 37*s^6) + 
          12*(-31458 + 35199*s^2 - 3824*s^4 + 83*s^6)) + 
        r^4*r0^2*(12*(-30438 + 33079*s^2 - 2644*s^4 + 3*s^6) - 
          2*l^3*(21852 - 5227*s^2 + 110*s^4 + 5*s^6) - 
          l^4*(21852 - 5227*s^2 + 110*s^4 + 5*s^6) + 
          4*l*(61362 - 24449*s^2 + 862*s^4 + 25*s^6) + 
          l^2*(223596 - 92569*s^2 + 3338*s^4 + 95*s^6)) + 
        r^2*r0^4*(12*(-30438 + 33079*s^2 - 2644*s^4 + 3*s^6) - 
          2*l^3*(21852 - 5227*s^2 + 110*s^4 + 5*s^6) - 
          l^4*(21852 - 5227*s^2 + 110*s^4 + 5*s^6) + 
          4*l*(61362 - 24449*s^2 + 862*s^4 + 25*s^6) + 
          l^2*(223596 - 92569*s^2 + 3338*s^4 + 95*s^6))) + 
      7*M^4*r*r0*(8*r^5*r0^3*(-491121 + 547010*s^2 - 56224*s^4 + 302*s^6 + 
          33*s^8 + 3*l*(37629 - 12761*s^2 + 315*s^4 + 17*s^6) + 
          3*l^2*(37629 - 12761*s^2 + 315*s^4 + 17*s^6)) + 
        8*r^3*r0^5*(-491121 + 547010*s^2 - 56224*s^4 + 302*s^6 + 33*s^8 + 
          3*l*(37629 - 12761*s^2 + 315*s^4 + 17*s^6) + 
          3*l^2*(37629 - 12761*s^2 + 315*s^4 + 17*s^6)) - 
        8*r^7*r0*(3*l*(-39123 + 14943*s^2 - 1037*s^4 + 17*s^6) + 
          3*l^2*(-39123 + 14943*s^2 - 1037*s^4 + 17*s^6) + 
          11*(46557 - 53794*s^2 + 7520*s^4 - 286*s^6 + 3*s^8)) - 
        8*r*r0^7*(3*l*(-39123 + 14943*s^2 - 1037*s^4 + 17*s^6) + 
          3*l^2*(-39123 + 14943*s^2 - 1037*s^4 + 17*s^6) + 
          11*(46557 - 53794*s^2 + 7520*s^4 - 286*s^6 + 3*s^8)) + 
        r^8*(-88*(46557 - 53794*s^2 + 7520*s^4 - 286*s^6 + 3*s^8) + 
          3*l*(368109 - 184124*s^2 + 18166*s^4 - 556*s^6 + 5*s^8) + 
          3*l^2*(368109 - 184124*s^2 + 18166*s^4 - 556*s^6 + 5*s^8)) + 
        r0^8*(-88*(46557 - 53794*s^2 + 7520*s^4 - 286*s^6 + 3*s^8) + 
          3*l*(368109 - 184124*s^2 + 18166*s^4 - 556*s^6 + 5*s^8) + 
          3*l^2*(368109 - 184124*s^2 + 18166*s^4 - 556*s^6 + 5*s^8)) - 
        4*r^6*r0^2*(975492 - 1079500*s^2 + 103628*s^4 + 476*s^6 - 96*s^8 + 
          3*l*(-71883 + 20512*s^2 + 1190*s^4 - 224*s^6 + 5*s^8) + 
          3*l^2*(-71883 + 20512*s^2 + 1190*s^4 - 224*s^6 + 5*s^8)) - 
        4*r^2*r0^6*(975492 - 1079500*s^2 + 103628*s^4 + 476*s^6 - 96*s^8 + 
          3*l*(-71883 + 20512*s^2 + 1190*s^4 - 224*s^6 + 5*s^8) + 
          3*l^2*(-71883 + 20512*s^2 + 1190*s^4 - 224*s^6 + 5*s^8)) + 
        2*r^4*r0^4*(-8*(248679 - 280372*s^2 + 32522*s^4 - 844*s^6 + 15*s^8) + 
          3*l*(155943 - 59396*s^2 + 4578*s^4 - 340*s^6 + 15*s^8) + 
          3*l^2*(155943 - 59396*s^2 + 4578*s^4 - 340*s^6 + 15*s^8))))/
     (7741440*r^10*r0^10)
 
p66[r_, r0_] = (35*l*(12 + 4*l - 15*l^2 - 5*l^3 + 3*l^4 + l^5)*r^6*r0^6*
       ((-7200 + 1200*l + 1138*l^2 - 123*l^3 - 59*l^4 + 3*l^5 + l^6)*r^6 - 
        6*l*(240 + 208*l - 63*l^2 - 29*l^3 + 3*l^4 + l^5)*r^5*r0 + 
        15*l*(24 + 10*l - 27*l^2 - 11*l^3 + 3*l^4 + l^5)*r^4*r0^2 - 
        20*l*(12 + 4*l - 15*l^2 - 5*l^3 + 3*l^4 + l^5)*r^3*r0^3 + 
        15*l*(24 + 10*l - 27*l^2 - 11*l^3 + 3*l^4 + l^5)*r^2*r0^4 - 
        6*l*(240 + 208*l - 63*l^2 - 29*l^3 + 3*l^4 + l^5)*r*r0^5 + 
        (-7200 + 1200*l + 1138*l^2 - 123*l^3 - 59*l^4 + 3*l^5 + l^6)*r0^6) + 
      35*M^6*(-225 + 259*s^2 - 35*s^4 + s^6)*
       (r^12*(-480249 + 19699*s^2 - 251*s^4 + s^6) + 
        r0^12*(-480249 + 19699*s^2 - 251*s^4 + s^6) - 
        6*r^10*r0^2*(-3969 + 4099*s^2 - 131*s^4 + s^6) - 
        6*r^2*r0^10*(-3969 + 4099*s^2 - 131*s^4 + s^6) + 
        15*r^8*r0^4*(-441 + 499*s^2 - 59*s^4 + s^6) + 
        15*r^4*r0^8*(-441 + 499*s^2 - 59*s^4 + s^6) - 
        20*r^6*r0^6*(-225 + 259*s^2 - 35*s^4 + s^6)) - 
      210*M*r^5*r0^5*(-5*l^2*(-6 + l + l^2)*(2 + l - 2*l^2 - l^3)^2*r^4*r0^3*
         (-9 + s^2) - 5*l^2*(-6 + l + l^2)*(2 + l - 2*l^2 - l^3)^2*r^3*r0^4*
         (-9 + s^2) + 3*l^2*(1 + l)^2*(-2 + l + l^2)*r^5*r0^2*
         (l*(454 - 54*s^2) + l^2*(421 - 51*s^2) + 6*l^3*(-11 + s^2) + 
          3*l^4*(-11 + s^2) + 8*(-157 + 27*s^2)) + 3*l^2*(1 + l)^2*
         (-2 + l + l^2)*r^2*r0^5*(l*(454 - 54*s^2) + l^2*(421 - 51*s^2) + 
          6*l^3*(-11 + s^2) + 3*l^4*(-11 + s^2) + 8*(-157 + 27*s^2)) - 
        5*l*(1 + l)*r^6*r0*(l^2*(5716 - 1796*s^2) + l^6*(370 - 34*s^2) + 
          4*l^7*(-15 + s^2) + l^8*(-15 + s^2) + 2880*(-1 + s^2) - 
          96*l*(-101 + 24*s^2) - 4*l^5*(-330 + 29*s^2) + 
          l^4*(-2615 + 389*s^2) + l^3*(-7500 + 976*s^2)) - 
        5*l*(1 + l)*r*r0^6*(l^2*(5716 - 1796*s^2) + l^6*(370 - 34*s^2) + 
          4*l^7*(-15 + s^2) + l^8*(-15 + s^2) + 2880*(-1 + s^2) - 
          96*l*(-101 + 24*s^2) - 4*l^5*(-330 + 29*s^2) + 
          l^4*(-2615 + 389*s^2) + l^3*(-7500 + 976*s^2)) + 
        r^7*(l^3*(278180 - 33380*s^2) + l^4*(85610 - 12490*s^2) + 
          l^7*(4550 - 270*s^2) + l^8*(980 - 60*s^2) + 5*l^9*(-21 + s^2) + 
          l^10*(-21 + s^2) - 86400*(-1 + s^2) + 2880*l*(-112 + 25*s^2) + 
          5*l^5*(-12173 + 969*s^2) + l^6*(-14833 + 1293*s^2) + 
          24*l^2*(-7189 + 2269*s^2)) + r0^7*(l^3*(278180 - 33380*s^2) + 
          l^4*(85610 - 12490*s^2) + l^7*(4550 - 270*s^2) + 
          l^8*(980 - 60*s^2) + 5*l^9*(-21 + s^2) + l^10*(-21 + s^2) - 
          86400*(-1 + s^2) + 2880*l*(-112 + 25*s^2) + 
          5*l^5*(-12173 + 969*s^2) + l^6*(-14833 + 1293*s^2) + 
          24*l^2*(-7189 + 2269*s^2))) + 15*M^2*r^4*r0^4*
       (28*(-20 + l + l^2)*r^5*r0^3*(-144*(-1 + s^2)^2 + 
          l^3*(-909 + 588*s^2 - 99*s^4) + l^4*(-207 + 184*s^2 - 37*s^4) + 
          3*l^5*(99 - 44*s^2 + 5*s^4) + l^6*(99 - 44*s^2 + 5*s^4) + 
          12*l*(37 - 50*s^2 + 13*s^4) + 4*l^2*(-15 - 71*s^2 + 26*s^4)) + 
        28*(-20 + l + l^2)*r^3*r0^5*(-144*(-1 + s^2)^2 + 
          l^3*(-909 + 588*s^2 - 99*s^4) + l^4*(-207 + 184*s^2 - 37*s^4) + 
          3*l^5*(99 - 44*s^2 + 5*s^4) + l^6*(99 - 44*s^2 + 5*s^4) + 
          12*l*(37 - 50*s^2 + 13*s^4) + 4*l^2*(-15 - 71*s^2 + 26*s^4)) - 
        70*r^4*r0^4*(864*(-1 + s^2)^2 + l^6*(-594 + 340*s^2 - 46*s^4) + 
          4*l^7*(207 - 62*s^2 + 5*s^4) + l^8*(207 - 62*s^2 + 5*s^4) - 
          144*l*(19 - 26*s^2 + 7*s^4) - 8*l^5*(585 - 236*s^2 + 26*s^4) - 
          12*l^2*(-155 - 94*s^2 + 49*s^4) + l^4*(-705 - 542*s^2 + 197*s^4) + 
          l^3*(7356 - 4520*s^2 + 764*s^4)) + 28*r^6*r0^2*
         (-7200*(-1 + s^2)^2 + l^3*(11796 + 592*s^2 - 1108*s^4) + 
          l^4*(-11339 + 4498*s^2 - 659*s^4) + 2400*l*(5 - 7*s^2 + 2*s^4) + 
          4*l^7*(813 - 158*s^2 + 5*s^4) + l^8*(813 - 158*s^2 + 5*s^4) - 
          2*l^6*(1171 - 398*s^2 + 7*s^4) - 8*l^5*(2301 - 575*s^2 + 14*s^4) + 
          4*l^2*(5377 - 4344*s^2 + 1067*s^4)) + 28*r^2*r0^6*
         (-7200*(-1 + s^2)^2 + l^3*(11796 + 592*s^2 - 1108*s^4) + 
          l^4*(-11339 + 4498*s^2 - 659*s^4) + 2400*l*(5 - 7*s^2 + 2*s^4) + 
          4*l^7*(813 - 158*s^2 + 5*s^4) + l^8*(813 - 158*s^2 + 5*s^4) - 
          2*l^6*(1171 - 398*s^2 + 7*s^4) - 8*l^5*(2301 - 575*s^2 + 14*s^4) + 
          4*l^2*(5377 - 4344*s^2 + 1067*s^4)) - 4*l*(1 + l)*r^7*r0*
         (l^4*(-158877 + 35080*s^2 - 1183*s^4) - 
          4320*(143 - 153*s^2 + 10*s^4) + 3*l^5*(8901 - 1316*s^2 + 35*s^4) + 
          l^6*(8901 - 1316*s^2 + 35*s^4) - 3*l^3*(120753 - 25580*s^2 + 
            847*s^4) + 12*l*(72903 - 26466*s^2 + 1163*s^4) + 
          4*l^2*(172314 - 69641*s^2 + 3167*s^4)) - 4*l*(1 + l)*r*r0^7*
         (l^4*(-158877 + 35080*s^2 - 1183*s^4) - 
          4320*(143 - 153*s^2 + 10*s^4) + 3*l^5*(8901 - 1316*s^2 + 35*s^4) + 
          l^6*(8901 - 1316*s^2 + 35*s^4) - 3*l^3*(120753 - 25580*s^2 + 
            847*s^4) + 12*l*(72903 - 26466*s^2 + 1163*s^4) + 
          4*l^2*(172314 - 69641*s^2 + 3167*s^4)) + 
        r^8*(l^6*(-632590 + 88044*s^2 - 2114*s^4) + 
          4*l^7*(17313 - 1778*s^2 + 35*s^4) + l^8*(17313 - 1778*s^2 + 
            35*s^4) + 10080*(1961 - 2086*s^2 + 125*s^4) - 
          8*l^5*(267519 - 36128*s^2 + 854*s^4) - 48*l*(689971 - 236842*s^2 + 
            9431*s^4) + 4*l^3*(4339137 - 853742*s^2 + 25385*s^4) + 
          l^4*(6854417 - 1462482*s^2 + 44995*s^4) - 
          4*l^2*(6018025 - 2402894*s^2 + 100189*s^4)) + 
        r0^8*(l^6*(-632590 + 88044*s^2 - 2114*s^4) + 
          4*l^7*(17313 - 1778*s^2 + 35*s^4) + l^8*(17313 - 1778*s^2 + 
            35*s^4) + 10080*(1961 - 2086*s^2 + 125*s^4) - 
          8*l^5*(267519 - 36128*s^2 + 854*s^4) - 48*l*(689971 - 236842*s^2 + 
            9431*s^4) + 4*l^3*(4339137 - 853742*s^2 + 25385*s^4) + 
          l^4*(6854417 - 1462482*s^2 + 44995*s^4) - 
          4*l^2*(6018025 - 2402894*s^2 + 100189*s^4))) - 
      20*M^3*r^3*r0^3*(r + r0)*(-70*r^4*r0^4*
         (288*(-4331 + 4686*s^2 - 356*s^4 + s^6) + 
          3*l^5*(12060 - 2143*s^2 - 22*s^4 + 5*s^6) + 
          l^6*(12060 - 2143*s^2 - 22*s^4 + 5*s^6) + 
          12*l*(102090 - 45373*s^2 + 2060*s^4 + 23*s^6) + 
          8*l^2*(123606 - 60134*s^2 + 2923*s^4 + 25*s^6) - 
          3*l^3*(153468 - 41555*s^2 + 898*s^4 + 49*s^6) - 
          l^4*(200052 - 56975*s^2 + 1402*s^4 + 61*s^6)) + 
        28*r^5*r0^3*(3*l^5*(32526 - 6562*s^2 + 131*s^4 + 5*s^6) + 
          l^6*(32526 - 6562*s^2 + 131*s^4 + 5*s^6) + 
          72*(-43358 + 46959*s^2 - 3614*s^4 + 13*s^6) + 
          12*l*(256113 - 114688*s^2 + 5537*s^4 + 38*s^6) - 
          3*l^3*(390942 - 109046*s^2 + 3331*s^4 + 73*s^6) - 
          l^4*(505098 - 147164*s^2 + 4669*s^4 + 97*s^6) + 
          2*l^2*(1235340 - 604703*s^2 + 30691*s^4 + 172*s^6)) + 
        28*r^3*r0^5*(3*l^5*(32526 - 6562*s^2 + 131*s^4 + 5*s^6) + 
          l^6*(32526 - 6562*s^2 + 131*s^4 + 5*s^6) + 
          72*(-43358 + 46959*s^2 - 3614*s^4 + 13*s^6) + 
          12*l*(256113 - 114688*s^2 + 5537*s^4 + 38*s^6) - 
          3*l^3*(390942 - 109046*s^2 + 3331*s^4 + 73*s^6) - 
          l^4*(505098 - 147164*s^2 + 4669*s^4 + 97*s^6) + 
          2*l^2*(1235340 - 604703*s^2 + 30691*s^4 + 172*s^6)) + 
        28*r^6*r0^2*(l^4*(524772 - 163885*s^2 + 8552*s^4 - 79*s^6) + 
          3*l^5*(-36072 + 8405*s^2 - 418*s^4 + 5*s^6) + 
          l^6*(-36072 + 8405*s^2 - 418*s^4 + 5*s^6) - 
          72*(-43613 + 47489*s^2 - 3909*s^4 + 33*s^6) + 
          12*l*(-259794 + 119921*s^2 - 7180*s^4 + 53*s^6) - 
          3*l^3*(-409968 + 123265*s^2 - 6398*s^4 + 61*s^6) + 
          2*l^2*(-1242270 + 624976*s^2 - 38177*s^4 + 271*s^6)) + 
        28*r^2*r0^6*(l^4*(524772 - 163885*s^2 + 8552*s^4 - 79*s^6) + 
          3*l^5*(-36072 + 8405*s^2 - 418*s^4 + 5*s^6) + 
          l^6*(-36072 + 8405*s^2 - 418*s^4 + 5*s^6) - 
          72*(-43613 + 47489*s^2 - 3909*s^4 + 33*s^6) + 
          12*l*(-259794 + 119921*s^2 - 7180*s^4 + 53*s^6) - 
          3*l^3*(-409968 + 123265*s^2 - 6398*s^4 + 61*s^6) + 
          2*l^2*(-1242270 + 624976*s^2 - 38177*s^4 + 271*s^6)) + 
        r^8*(l^3*(24137028 - 6058209*s^2 + 314934*s^4 - 4053*s^6) + 
          l^4*(10988244 - 2838727*s^2 + 149522*s^4 - 1939*s^6) + 
          3*l^5*(-432108 + 76151*s^2 - 3178*s^4 + 35*s^6) + 
          l^6*(-432108 + 76151*s^2 - 3178*s^4 + 35*s^6) - 
          288*(-311726 + 345743*s^2 - 34698*s^4 + 681*s^6) + 
          16*l^2*(-4313790 + 1947533*s^2 - 136996*s^4 + 2153*s^6) + 
          12*l*(-6775434 + 2852309*s^2 - 195916*s^4 + 3041*s^6)) + 
        r0^8*(l^3*(24137028 - 6058209*s^2 + 314934*s^4 - 4053*s^6) + 
          l^4*(10988244 - 2838727*s^2 + 149522*s^4 - 1939*s^6) + 
          3*l^5*(-432108 + 76151*s^2 - 3178*s^4 + 35*s^6) + 
          l^6*(-432108 + 76151*s^2 - 3178*s^4 + 35*s^6) - 
          288*(-311726 + 345743*s^2 - 34698*s^4 + 681*s^6) + 
          16*l^2*(-4313790 + 1947533*s^2 - 136996*s^4 + 2153*s^6) + 
          12*l*(-6775434 + 2852309*s^2 - 195916*s^4 + 3041*s^6)) - 
        4*r^7*r0*(l^4*(3740634 - 1211860*s^2 + 76829*s^4 - 1183*s^6) + 
          3*l^5*(-225774 + 50690*s^2 - 2611*s^4 + 35*s^6) + 
          l^6*(-225774 + 50690*s^2 - 2611*s^4 + 35*s^6) - 
          72*(-311726 + 345743*s^2 - 34698*s^4 + 681*s^6) - 
          3*l^3*(-2870046 + 892390*s^2 - 55571*s^4 + 847*s^6) + 
          12*l*(-1859013 + 897872*s^2 - 69055*s^4 + 1196*s^6) + 
          2*l^2*(-8945100 + 4705267*s^2 - 371999*s^4 + 6532*s^6)) - 
        4*r*r0^7*(l^4*(3740634 - 1211860*s^2 + 76829*s^4 - 1183*s^6) + 
          3*l^5*(-225774 + 50690*s^2 - 2611*s^4 + 35*s^6) + 
          l^6*(-225774 + 50690*s^2 - 2611*s^4 + 35*s^6) - 
          72*(-311726 + 345743*s^2 - 34698*s^4 + 681*s^6) - 
          3*l^3*(-2870046 + 892390*s^2 - 55571*s^4 + 847*s^6) + 
          12*l*(-1859013 + 897872*s^2 - 69055*s^4 + 1196*s^6) + 
          2*l^2*(-8945100 + 4705267*s^2 - 371999*s^4 + 6532*s^6))) + 
      7*M^4*r^2*r0^2*(-36*r^5*r0^5*(-28*(11 - 12*s^2 + s^4) + 
           l*(201 - 86*s^2 + 5*s^4) + l^2*(201 - 86*s^2 + 5*s^4))^2 + 
        30*r^6*r0^4*(9 - 10*s^2 + s^4)*(l^2*(-6137 + 2830*s^2 - 173*s^4) + 
          840*(11 - 12*s^2 + s^4) + 2*l^3*(201 - 86*s^2 + 5*s^4) + 
          l^4*(201 - 86*s^2 + 5*s^4) - 2*l*(3169 - 1458*s^2 + 89*s^4)) + 
        30*r^4*r0^6*(9 - 10*s^2 + s^4)*(l^2*(-6137 + 2830*s^2 - 173*s^4) + 
          840*(11 - 12*s^2 + s^4) + 2*l^3*(201 - 86*s^2 + 5*s^4) + 
          l^4*(201 - 86*s^2 + 5*s^4) - 2*l*(3169 - 1458*s^2 + 89*s^4)) - 
        45*r^8*r0^2*(-1 + s^2)*(2*l^3*(-11529 + 4887*s^2 - 323*s^4 + 5*s^6) + 
          l^4*(-11529 + 4887*s^2 - 323*s^4 + 5*s^6) - 
          3*l^2*(-97923 + 46821*s^2 - 3601*s^4 + 63*s^6) + 
          16*(-31458 + 35199*s^2 - 3824*s^4 + 83*s^6) - 
          2*l*(-152649 + 72675*s^2 - 5563*s^4 + 97*s^6)) - 
        45*r^2*r0^8*(-1 + s^2)*(2*l^3*(-11529 + 4887*s^2 - 323*s^4 + 5*s^6) + 
          l^4*(-11529 + 4887*s^2 - 323*s^4 + 5*s^6) - 
          3*l^2*(-97923 + 46821*s^2 - 3601*s^4 + 63*s^6) + 
          16*(-31458 + 35199*s^2 - 3824*s^4 + 83*s^6) - 
          2*l*(-152649 + 72675*s^2 - 5563*s^4 + 97*s^6)) - 
        10*l*r^9*r0*(l*(-2992689 + 4181500*s^2 - 607262*s^4 + 23500*s^6 - 
            249*s^8) - 88*(46557 - 53794*s^2 + 7520*s^4 - 286*s^6 + 3*s^8) + 
          6*l^2*(368109 - 184124*s^2 + 18166*s^4 - 556*s^6 + 5*s^8) + 
          3*l^3*(368109 - 184124*s^2 + 18166*s^4 - 556*s^6 + 5*s^8)) - 
        10*l*r*r0^9*(l*(-2992689 + 4181500*s^2 - 607262*s^4 + 23500*s^6 - 
            249*s^8) - 88*(46557 - 53794*s^2 + 7520*s^4 - 286*s^6 + 3*s^8) + 
          6*l^2*(368109 - 184124*s^2 + 18166*s^4 - 556*s^6 + 5*s^8) + 
          3*l^3*(368109 - 184124*s^2 + 18166*s^4 - 556*s^6 + 5*s^8)) + 
        120*r^7*r0^3*(12*(-1 + s^2)^2*(2709 - 358*s^2 + 9*s^4) + 
          l^2*(-42399 + 74812*s^2 - 27766*s^4 + 2612*s^6 - 59*s^8) - 
          16*l*(3843 - 5638*s^2 + 1971*s^4 - 180*s^6 + 4*s^8) + 
          2*l^3*(19089 - 15396*s^2 + 3770*s^4 - 268*s^6 + 5*s^8) + 
          l^4*(19089 - 15396*s^2 + 3770*s^4 - 268*s^6 + 5*s^8)) + 
        120*r^3*r0^7*(12*(-1 + s^2)^2*(2709 - 358*s^2 + 9*s^4) + 
          l^2*(-42399 + 74812*s^2 - 27766*s^4 + 2612*s^6 - 59*s^8) - 
          16*l*(3843 - 5638*s^2 + 1971*s^4 - 180*s^6 + 4*s^8) + 
          2*l^3*(19089 - 15396*s^2 + 3770*s^4 - 268*s^6 + 5*s^8) + 
          l^4*(19089 - 15396*s^2 + 3770*s^4 - 268*s^6 + 5*s^8)) + 
        r^10*(l^2*(-329935095 + 161399368*s^2 - 14780846*s^4 + 411088*s^6 - 
            3315*s^8) + 6*l^3*(7634781 - 2227232*s^2 + 154386*s^4 - 
            3560*s^6 + 25*s^8) + 3*l^4*(7634781 - 2227232*s^2 + 154386*s^4 - 
            3560*s^6 + 25*s^8) + 144*(5108733 - 5841247*s^2 + 758543*s^4 - 
            26277*s^6 + 248*s^8) - 2*l*(176419719 - 84040532*s^2 + 
            7622002*s^4 - 210884*s^6 + 1695*s^8)) + 
        r0^10*(l^2*(-329935095 + 161399368*s^2 - 14780846*s^4 + 411088*s^6 - 
            3315*s^8) + 6*l^3*(7634781 - 2227232*s^2 + 154386*s^4 - 
            3560*s^6 + 25*s^8) + 3*l^4*(7634781 - 2227232*s^2 + 154386*s^4 - 
            3560*s^6 + 25*s^8) + 144*(5108733 - 5841247*s^2 + 758543*s^4 - 
            26277*s^6 + 248*s^8) - 2*l*(176419719 - 84040532*s^2 + 
            7622002*s^4 - 210884*s^6 + 1695*s^8))) - 
      70*M^5*r*r0*(r + r0)*(-2*r^9*r0*(50640975 - 59265971*s^2 + 
          9038502*s^4 - 420630*s^6 + 7163*s^8 - 39*s^10 + 
          3*l*(-3833550 + 2283985*s^2 - 276144*s^4 + 11494*s^6 - 186*s^8 + 
            s^10) + 3*l^2*(-3833550 + 2283985*s^2 - 276144*s^4 + 11494*s^6 - 
            186*s^8 + s^10)) - 2*r*r0^9*(50640975 - 59265971*s^2 + 
          9038502*s^4 - 420630*s^6 + 7163*s^8 - 39*s^10 + 
          3*l*(-3833550 + 2283985*s^2 - 276144*s^4 + 11494*s^6 - 186*s^8 + 
            s^10) + 3*l^2*(-3833550 + 2283985*s^2 - 276144*s^4 + 11494*s^6 - 
            186*s^8 + s^10)) + 24*r^7*r0^3*(-4035591 + 4540951*s^2 - 
          509778*s^4 + 3858*s^6 + 569*s^8 - 9*s^10 + 
          l*(891702 - 470859*s^2 + 31976*s^4 + 858*s^6 - 78*s^8 + s^10) + 
          l^2*(891702 - 470859*s^2 + 31976*s^4 + 858*s^6 - 78*s^8 + s^10)) + 
        24*r^3*r0^7*(-4035591 + 4540951*s^2 - 509778*s^4 + 3858*s^6 + 
          569*s^8 - 9*s^10 + l*(891702 - 470859*s^2 + 31976*s^4 + 858*s^6 - 
            78*s^8 + s^10) + l^2*(891702 - 470859*s^2 + 31976*s^4 + 858*s^6 - 
            78*s^8 + s^10)) - 3*r^8*r0^2*(-32394978 + 36567018*s^2 - 
          4227124*s^4 + 51444*s^6 + 3702*s^8 - 62*s^10 + 
          3*l*(2432997 - 1338579*s^2 + 116666*s^4 - 1422*s^6 - 63*s^8 + 
            s^10) + 3*l^2*(2432997 - 1338579*s^2 + 116666*s^4 - 1422*s^6 - 
            63*s^8 + s^10)) - 3*r^2*r0^8*(-32394978 + 36567018*s^2 - 
          4227124*s^4 + 51444*s^6 + 3702*s^8 - 62*s^10 + 
          3*l*(2432997 - 1338579*s^2 + 116666*s^4 - 1422*s^6 - 63*s^8 + 
            s^10) + 3*l^2*(2432997 - 1338579*s^2 + 116666*s^4 - 1422*s^6 - 
            63*s^8 + s^10)) - 12*r^5*r0^5*(8178975 - 9323667*s^2 + 
          1181654*s^4 - 37830*s^6 + 891*s^8 - 23*s^10 + 
          3*l*(-611550 + 340929*s^2 - 32848*s^4 + 1110*s^6 - 42*s^8 + s^10) + 
          3*l^2*(-611550 + 340929*s^2 - 32848*s^4 + 1110*s^6 - 42*s^8 + 
            s^10)) + 6*r^6*r0^4*(2*(8144325 - 9245981*s^2 + 1129602*s^4 - 
            28170*s^6 + 233*s^8 - 9*s^10) + l*(-3624075 + 1974165*s^2 - 
            166654*s^4 + 2154*s^6 + 9*s^8 + s^10) + 
          l^2*(-3624075 + 1974165*s^2 - 166654*s^4 + 2154*s^6 + 9*s^8 + 
            s^10)) + 6*r^4*r0^6*(2*(8144325 - 9245981*s^2 + 1129602*s^4 - 
            28170*s^6 + 233*s^8 - 9*s^10) + l*(-3624075 + 1974165*s^2 - 
            166654*s^4 + 2154*s^6 + 9*s^8 + s^10) + 
          l^2*(-3624075 + 1974165*s^2 - 166654*s^4 + 2154*s^6 + 9*s^8 + 
            s^10)) + r^10*(3*l*(-6774075 + 3510749*s^2 - 379478*s^4 + 
            14210*s^6 - 207*s^8 + s^10) + 3*l^2*(-6774075 + 3510749*s^2 - 
            379478*s^4 + 14210*s^6 - 207*s^8 + s^10) - 
          2*(-50640975 + 59265971*s^2 - 9038502*s^4 + 420630*s^6 - 7163*s^8 + 
            39*s^10)) + r0^10*(3*l*(-6774075 + 3510749*s^2 - 379478*s^4 + 
            14210*s^6 - 207*s^8 + s^10) + 3*l^2*(-6774075 + 3510749*s^2 - 
            379478*s^4 + 14210*s^6 - 207*s^8 + s^10) - 
          2*(-50640975 + 59265971*s^2 - 9038502*s^4 + 420630*s^6 - 7163*s^8 + 
            39*s^10))))/(2322432000*r^12*r0^12)
 
p65[r_, r0_] = 0
 
p64[r_, r0_] = 0
 
p63[r_, r0_] = 0
 
p62[r_, r0_] = 0


==> anc/ZerVis.m <==
ZV1[r_, r0_] = ((r - r0)*p11[r, r0])/X[r, r0]
 
p11[r_, r0_] = (9*M^3*(r + r0) + 3*M^2*(r^2 + 4*r*r0 + r0^2)*\[Lambda] + 
      3*M*r*r0*(r + r0)*\[Lambda]^2 + 2*r^2*r0^2*\[Lambda]^2*(1 + \[Lambda]))/
     (4*r^2*r0^2*(3*M + r*\[Lambda])*(3*M + r0*\[Lambda]))
ZV2[r_, r0_] = ((r - r0)*p23[r, r0])/X[r, r0]^3 + p22[r, r0]/X[r, r0]^2
 
p23[r_, r0_] = (9*M^3*(r + r0) + 3*M^2*(r^2 + 4*r*r0 + r0^2)*\[Lambda] + 
      3*M*r*r0*(r + r0)*\[Lambda]^2 + 2*r^2*r0^2*\[Lambda]^2*(1 + \[Lambda]))/
     (8*r^2*r0^2*(3*M + r*\[Lambda])*(3*M + r0*\[Lambda]))
 
p22[r_, r0_] = (9*M^4*(9*r^4 - 2*r^2*r0^2 + 9*r0^4) + 
      4*M*r^2*r0^2*(r^3 + r0^3)*\[Lambda]^2*(-1 + 2*\[Lambda]) + 
      4*r^3*r0^3*\[Lambda]^2*(1 + \[Lambda])*(r^2*\[Lambda] + 
        r0^2*\[Lambda] - 2*r*r0*(1 + \[Lambda])) + 3*M^2*r*r0*\[Lambda]*
       (4*r^3*r0*(-2 + \[Lambda]) + 4*r*r0^3*(-2 + \[Lambda]) - 
        6*r^2*r0^2*\[Lambda] + r^4*(-4 + 7*\[Lambda]) + 
        r0^4*(-4 + 7*\[Lambda])) + 9*M^3*(3*r^5*\[Lambda] - 
        2*r^3*r0^2*\[Lambda] - 2*r^2*r0^3*\[Lambda] + 3*r0^5*\[Lambda] + 
        r^4*r0*(-4 + 7*\[Lambda]) + r*r0^4*(-4 + 7*\[Lambda])))/
     (32*r^4*r0^4*(3*M + r*\[Lambda])*(3*M + r0*\[Lambda]))
ZV3[r_, r0_] = ((r - r0)*p35[r, r0])/X[r, r0]^5 + p34[r, r0]/X[r, r0]^4 + 
     ((r - r0)*p33[r, r0])/X[r, r0]^3 + p32[r, r0]/X[r, r0]^2
 
p35[r_, r0_] = (9*M^3*(r + r0) + 3*M^2*(r^2 + 4*r*r0 + r0^2)*\[Lambda] + 
      3*M*r*r0*(r + r0)*\[Lambda]^2 + 2*r^2*r0^2*\[Lambda]^2*(1 + \[Lambda]))/
     (8*r^2*r0^2*(3*M + r*\[Lambda])*(3*M + r0*\[Lambda]))
 
p34[r_, r0_] = (9*M^4*(9*r^4 - 2*r^2*r0^2 + 9*r0^4) + 
      4*M*r^2*r0^2*(r^3 + r0^3)*\[Lambda]^2*(-1 + 2*\[Lambda]) + 
      4*r^3*r0^3*\[Lambda]^2*(1 + \[Lambda])*(r^2*\[Lambda] + 
        r0^2*\[Lambda] - 2*r*r0*(1 + \[Lambda])) + 3*M^2*r*r0*\[Lambda]*
       (4*r^3*r0*(-2 + \[Lambda]) + 4*r*r0^3*(-2 + \[Lambda]) - 
        6*r^2*r0^2*\[Lambda] + r^4*(-4 + 7*\[Lambda]) + 
        r0^4*(-4 + 7*\[Lambda])) + 9*M^3*(3*r^5*\[Lambda] - 
        2*r^3*r0^2*\[Lambda] - 2*r^2*r0^3*\[Lambda] + 3*r0^5*\[Lambda] + 
        r^4*r0*(-4 + 7*\[Lambda]) + r*r0^4*(-4 + 7*\[Lambda])))/
     (32*r^4*r0^4*(3*M + r*\[Lambda])*(3*M + r0*\[Lambda]))
 
p33[r_, r0_] = (405*M^5*(25*r^5 + 25*r^4*r0 + 22*r^3*r0^2 + 22*r^2*r0^3 + 
        25*r*r0^4 + 25*r0^5) + 40*r^4*r0^4*\[Lambda]^3*(1 + \[Lambda])*
       (r^2*(-2 + \[Lambda]) + r0^2*(-2 + \[Lambda]) - 
        r*r0*(5 + 2*\[Lambda])) + 27*M^4*(125*r^6*\[Lambda] + 
        125*r0^6*\[Lambda] + 16*r^3*r0^3*(-18 + 19*\[Lambda]) + 
        4*r^5*r0*(-77 + 96*\[Lambda]) + 4*r*r0^5*(-77 + 96*\[Lambda]) + 
        r^4*r0^2*(-308 + 339*\[Lambda]) + r^2*r0^4*(-308 + 339*\[Lambda])) + 
      60*M*r^3*r0^3*(r + r0)*\[Lambda]^2*(-2*r*r0*(1 + \[Lambda])^2 + 
        r^2*(3 - 2*\[Lambda] + 4*\[Lambda]^2) + 
        r0^2*(3 - 2*\[Lambda] + 4*\[Lambda]^2)) + 9*M^3*r*r0*(r + r0)*
       (7*r^4*\[Lambda]*(-44 + 37*\[Lambda]) + 7*r0^4*\[Lambda]*
         (-44 + 37*\[Lambda]) + 2*r^2*r0^2*\[Lambda]*(-124 + 77*\[Lambda]) + 
        12*r^3*r0*(15 - 49*\[Lambda] + 12*\[Lambda]^2) + 
        12*r*r0^3*(15 - 49*\[Lambda] + 12*\[Lambda]^2)) + 
      18*M^2*r^2*r0^2*\[Lambda]*(2*r^2*r0^2*(40 - 49*\[Lambda] + 
          17*\[Lambda]^2) + 2*r^3*r0*(40 - 59*\[Lambda] + 22*\[Lambda]^2) + 
        2*r*r0^3*(40 - 59*\[Lambda] + 22*\[Lambda]^2) + 
        r^4*(30 - 83*\[Lambda] + 39*\[Lambda]^2) + 
        r0^4*(30 - 83*\[Lambda] + 39*\[Lambda]^2)))/
     (2880*r^6*r0^6*(3*M + r*\[Lambda])*(3*M + r0*\[Lambda]))
 
p32[r_, r0_] = 0
ZV4[r_, r0_] = ((r - r0)*p47[r, r0])/X[r, r0]^7 + p46[r, r0]/X[r, r0]^6 + 
     ((r - r0)*p45[r, r0])/X[r, r0]^5 + p44[r, r0]/X[r, r0]^4 + 
     ((r - r0)*p43[r, r0])/X[r, r0]^3 + p42[r, r0]/X[r, r0]^2
 
p47[r_, r0_] = (5*(9*M^3*(r + r0) + 3*M^2*(r^2 + 4*r*r0 + r0^2)*\[Lambda] + 
       3*M*r*r0*(r + r0)*\[Lambda]^2 + 2*r^2*r0^2*\[Lambda]^2*
        (1 + \[Lambda])))/(32*r^2*r0^2*(3*M + r*\[Lambda])*
      (3*M + r0*\[Lambda]))
 
p46[r_, r0_] = (5*(9*M^4*(9*r^4 - 2*r^2*r0^2 + 9*r0^4) + 
       4*M*r^2*r0^2*(r^3 + r0^3)*\[Lambda]^2*(-1 + 2*\[Lambda]) + 
       4*r^3*r0^3*\[Lambda]^2*(1 + \[Lambda])*(r^2*\[Lambda] + 
         r0^2*\[Lambda] - 2*r*r0*(1 + \[Lambda])) + 3*M^2*r*r0*\[Lambda]*
        (4*r^3*r0*(-2 + \[Lambda]) + 4*r*r0^3*(-2 + \[Lambda]) - 
         6*r^2*r0^2*\[Lambda] + r^4*(-4 + 7*\[Lambda]) + 
         r0^4*(-4 + 7*\[Lambda])) + 9*M^3*(3*r^5*\[Lambda] - 
         2*r^3*r0^2*\[Lambda] - 2*r^2*r0^3*\[Lambda] + 3*r0^5*\[Lambda] + 
         r^4*r0*(-4 + 7*\[Lambda]) + r*r0^4*(-4 + 7*\[Lambda]))))/
     (128*r^4*r0^4*(3*M + r*\[Lambda])*(3*M + r0*\[Lambda]))
 
p45[r_, r0_] = (405*M^5*(25*r^5 + 25*r^4*r0 + 22*r^3*r0^2 + 22*r^2*r0^3 + 
        25*r*r0^4 + 25*r0^5) + 40*r^4*r0^4*\[Lambda]^3*(1 + \[Lambda])*
       (r^2*(-2 + \[Lambda]) + r0^2*(-2 + \[Lambda]) - 
        r*r0*(5 + 2*\[Lambda])) + 27*M^4*(125*r^6*\[Lambda] + 
        125*r0^6*\[Lambda] + 16*r^3*r0^3*(-18 + 19*\[Lambda]) + 
        4*r^5*r0*(-77 + 96*\[Lambda]) + 4*r*r0^5*(-77 + 96*\[Lambda]) + 
        r^4*r0^2*(-308 + 339*\[Lambda]) + r^2*r0^4*(-308 + 339*\[Lambda])) + 
      60*M*r^3*r0^3*(r + r0)*\[Lambda]^2*(-2*r*r0*(1 + \[Lambda])^2 + 
        r^2*(3 - 2*\[Lambda] + 4*\[Lambda]^2) + 
        r0^2*(3 - 2*\[Lambda] + 4*\[Lambda]^2)) + 9*M^3*r*r0*(r + r0)*
       (7*r^4*\[Lambda]*(-44 + 37*\[Lambda]) + 7*r0^4*\[Lambda]*
         (-44 + 37*\[Lambda]) + 2*r^2*r0^2*\[Lambda]*(-124 + 77*\[Lambda]) + 
        12*r^3*r0*(15 - 49*\[Lambda] + 12*\[Lambda]^2) + 
        12*r*r0^3*(15 - 49*\[Lambda] + 12*\[Lambda]^2)) + 
      18*M^2*r^2*r0^2*\[Lambda]*(2*r^2*r0^2*(40 - 49*\[Lambda] + 
          17*\[Lambda]^2) + 2*r^3*r0*(40 - 59*\[Lambda] + 22*\[Lambda]^2) + 
        2*r*r0^3*(40 - 59*\[Lambda] + 22*\[Lambda]^2) + 
        r^4*(30 - 83*\[Lambda] + 39*\[Lambda]^2) + 
        r0^4*(30 - 83*\[Lambda] + 39*\[Lambda]^2)))/
     (1920*r^6*r0^6*(3*M + r*\[Lambda])*(3*M + r0*\[Lambda]))
 
p44[r_, r0_] = (405*M^6*(1225*r^8 - 100*r^6*r0^2 + 54*r^4*r0^4 - 
        100*r^2*r0^6 + 1225*r0^8) + 27*M^5*(6125*r^9*\[Lambda] - 
        1500*r^7*r0^2*\[Lambda] - 1500*r^2*r0^7*\[Lambda] + 
        6125*r0^9*\[Lambda] + 90*r^5*r0^4*(-4 + 7*\[Lambda]) + 
        90*r^4*r0^5*(-4 + 7*\[Lambda]) - 28*r^6*r0^3*(-44 + 37*\[Lambda]) - 
        28*r^3*r0^6*(-44 + 37*\[Lambda]) + 63*r^8*r0*(-344 + 187*\[Lambda]) + 
        63*r*r0^8*(-344 + 187*\[Lambda])) + 27*M^4*r*r0*
       (10*r^4*r0^4*(4 - 7*\[Lambda])^2 - 28*r^6*r0^2*\[Lambda]*
         (-44 + 37*\[Lambda]) - 28*r^2*r0^6*\[Lambda]*(-44 + 37*\[Lambda]) + 
        21*r^8*\[Lambda]*(-344 + 187*\[Lambda]) + 21*r0^8*\[Lambda]*
         (-344 + 187*\[Lambda]) - 8*r^5*r0^3*(30 - 68*\[Lambda] + 
          9*\[Lambda]^2) - 8*r^3*r0^5*(30 - 68*\[Lambda] + 9*\[Lambda]^2) + 
        8*r^7*r0*(1020 - 1644*\[Lambda] + 257*\[Lambda]^2) + 
        8*r*r0^7*(1020 - 1644*\[Lambda] + 257*\[Lambda]^2)) + 
      80*r^5*r0^5*\[Lambda]^3*(-4*r^3*r0*(-2 + \[Lambda])*(1 + \[Lambda])^2 - 
        4*r*r0^3*(-2 + \[Lambda])*(1 + \[Lambda])^2 + 6*r^2*r0^2*\[Lambda]*
         (1 + \[Lambda])^2 + r^4*(10 + 3*\[Lambda] - 6*\[Lambda]^2 + 
          \[Lambda]^3) + r0^4*(10 + 3*\[Lambda] - 6*\[Lambda]^2 + 
          \[Lambda]^3)) + 72*M^3*r^2*r0^2*(5*r^4*r0^3*\[Lambda]*
         (-2 - 11*\[Lambda] + 6*\[Lambda]^2) + 5*r^3*r0^4*\[Lambda]*
         (-2 - 11*\[Lambda] + 6*\[Lambda]^2) - 6*r^5*r0^2*\[Lambda]*
         (15 - 49*\[Lambda] + 12*\[Lambda]^2) - 6*r^2*r0^5*\[Lambda]*
         (15 - 49*\[Lambda] + 12*\[Lambda]^2) + r^7*\[Lambda]*
         (1020 - 1519*\[Lambda] + 382*\[Lambda]^2) + r0^7*\[Lambda]*
         (1020 - 1519*\[Lambda] + 382*\[Lambda]^2) + 
        20*r^6*r0*(-18 + 86*\[Lambda] - 34*\[Lambda]^2 + 3*\[Lambda]^3) + 
        20*r*r0^6*(-18 + 86*\[Lambda] - 34*\[Lambda]^2 + 3*\[Lambda]^3)) + 
      240*M*r^4*r0^4*(r + r0)*\[Lambda]^2*
       (4*r^3*r0*(4 + 2*\[Lambda]^2 - 3*\[Lambda]^3) + 
        4*r*r0^3*(4 + 2*\[Lambda]^2 - 3*\[Lambda]^3) + 
        r^4*(-12 + \[Lambda] - 18*\[Lambda]^2 + 5*\[Lambda]^3) + 
        r0^4*(-12 + \[Lambda] - 18*\[Lambda]^2 + 5*\[Lambda]^3) + 
        2*r^2*r0^2*(-8 + \[Lambda] - 2*\[Lambda]^2 + 7*\[Lambda]^3)) + 
      24*M^2*r^3*r0^3*\[Lambda]*(-15*r^4*r0^2*\[Lambda]*(10 - 7*\[Lambda] + 
          \[Lambda]^2) - 15*r^2*r0^4*\[Lambda]*(10 - 7*\[Lambda] + 
          \[Lambda]^2) + 20*r^3*r0^3*\[Lambda]*(5 - 2*\[Lambda] + 
          2*\[Lambda]^2) - 12*r^5*r0*(45 - 29*\[Lambda] + 23*\[Lambda]^2 + 
          7*\[Lambda]^3) - 12*r*r0^5*(45 - 29*\[Lambda] + 23*\[Lambda]^2 + 
          7*\[Lambda]^3) + r^6*(-360 + 1412*\[Lambda] - 729*\[Lambda]^2 + 
          319*\[Lambda]^3) + r0^6*(-360 + 1412*\[Lambda] - 729*\[Lambda]^2 + 
          319*\[Lambda]^3)))/(92160*r^8*r0^8*(3*M + r*\[Lambda])*
      (3*M + r0*\[Lambda]))
 
p43[r_, r0_] = 0
 
p42[r_, r0_] = 0
ZV5[r_, r0_] = ((r - r0)*p59[r, r0])/X[r, r0]^9 + p58[r, r0]/X[r, r0]^8 + 
     ((r - r0)*p57[r, r0])/X[r, r0]^7 + p56[r, r0]/X[r, r0]^6 + 
     ((r - r0)*p55[r, r0])/X[r, r0]^5 + p54[r, r0]/X[r, r0]^4 + 
     ((r - r0)*p53[r, r0])/X[r, r0]^3 + p52[r, r0]/X[r, r0]^2
 
p59[r_, r0_] = (7*(9*M^3*(r + r0) + 3*M^2*(r^2 + 4*r*r0 + r0^2)*\[Lambda] + 
       3*M*r*r0*(r + r0)*\[Lambda]^2 + 2*r^2*r0^2*\[Lambda]^2*
        (1 + \[Lambda])))/(32*r^2*r0^2*(3*M + r*\[Lambda])*
      (3*M + r0*\[Lambda]))
 
p58[r_, r0_] = (7*(9*M^4*(9*r^4 - 2*r^2*r0^2 + 9*r0^4) + 
       4*M*r^2*r0^2*(r^3 + r0^3)*\[Lambda]^2*(-1 + 2*\[Lambda]) + 
       4*r^3*r0^3*\[Lambda]^2*(1 + \[Lambda])*(r^2*\[Lambda] + 
         r0^2*\[Lambda] - 2*r*r0*(1 + \[Lambda])) + 3*M^2*r*r0*\[Lambda]*
        (4*r^3*r0*(-2 + \[Lambda]) + 4*r*r0^3*(-2 + \[Lambda]) - 
         6*r^2*r0^2*\[Lambda] + r^4*(-4 + 7*\[Lambda]) + 
         r0^4*(-4 + 7*\[Lambda])) + 9*M^3*(3*r^5*\[Lambda] - 
         2*r^3*r0^2*\[Lambda] - 2*r^2*r0^3*\[Lambda] + 3*r0^5*\[Lambda] + 
         r^4*r0*(-4 + 7*\[Lambda]) + r*r0^4*(-4 + 7*\[Lambda]))))/
     (128*r^4*r0^4*(3*M + r*\[Lambda])*(3*M + r0*\[Lambda]))
 
p57[r_, r0_] = (405*M^5*(25*r^5 + 25*r^4*r0 + 22*r^3*r0^2 + 22*r^2*r0^3 + 
        25*r*r0^4 + 25*r0^5) + 40*r^4*r0^4*\[Lambda]^3*(1 + \[Lambda])*
       (r^2*(-2 + \[Lambda]) + r0^2*(-2 + \[Lambda]) - 
        r*r0*(5 + 2*\[Lambda])) + 27*M^4*(125*r^6*\[Lambda] + 
        125*r0^6*\[Lambda] + 16*r^3*r0^3*(-18 + 19*\[Lambda]) + 
        4*r^5*r0*(-77 + 96*\[Lambda]) + 4*r*r0^5*(-77 + 96*\[Lambda]) + 
        r^4*r0^2*(-308 + 339*\[Lambda]) + r^2*r0^4*(-308 + 339*\[Lambda])) + 
      60*M*r^3*r0^3*(r + r0)*\[Lambda]^2*(-2*r*r0*(1 + \[Lambda])^2 + 
        r^2*(3 - 2*\[Lambda] + 4*\[Lambda]^2) + 
        r0^2*(3 - 2*\[Lambda] + 4*\[Lambda]^2)) + 9*M^3*r*r0*(r + r0)*
       (7*r^4*\[Lambda]*(-44 + 37*\[Lambda]) + 7*r0^4*\[Lambda]*
         (-44 + 37*\[Lambda]) + 2*r^2*r0^2*\[Lambda]*(-124 + 77*\[Lambda]) + 
        12*r^3*r0*(15 - 49*\[Lambda] + 12*\[Lambda]^2) + 
        12*r*r0^3*(15 - 49*\[Lambda] + 12*\[Lambda]^2)) + 
      18*M^2*r^2*r0^2*\[Lambda]*(2*r^2*r0^2*(40 - 49*\[Lambda] + 
          17*\[Lambda]^2) + 2*r^3*r0*(40 - 59*\[Lambda] + 22*\[Lambda]^2) + 
        2*r*r0^3*(40 - 59*\[Lambda] + 22*\[Lambda]^2) + 
        r^4*(30 - 83*\[Lambda] + 39*\[Lambda]^2) + 
        r0^4*(30 - 83*\[Lambda] + 39*\[Lambda]^2)))/
     (1280*r^6*r0^6*(3*M + r*\[Lambda])*(3*M + r0*\[Lambda]))
 
p56[r_, r0_] = (405*M^6*(1225*r^8 - 100*r^6*r0^2 + 54*r^4*r0^4 - 
        100*r^2*r0^6 + 1225*r0^8) + 27*M^5*(6125*r^9*\[Lambda] - 
        1500*r^7*r0^2*\[Lambda] - 1500*r^2*r0^7*\[Lambda] + 
        6125*r0^9*\[Lambda] + 90*r^5*r0^4*(-4 + 7*\[Lambda]) + 
        90*r^4*r0^5*(-4 + 7*\[Lambda]) - 28*r^6*r0^3*(-44 + 37*\[Lambda]) - 
        28*r^3*r0^6*(-44 + 37*\[Lambda]) + 63*r^8*r0*(-344 + 187*\[Lambda]) + 
        63*r*r0^8*(-344 + 187*\[Lambda])) + 27*M^4*r*r0*
       (10*r^4*r0^4*(4 - 7*\[Lambda])^2 - 28*r^6*r0^2*\[Lambda]*
         (-44 + 37*\[Lambda]) - 28*r^2*r0^6*\[Lambda]*(-44 + 37*\[Lambda]) + 
        21*r^8*\[Lambda]*(-344 + 187*\[Lambda]) + 21*r0^8*\[Lambda]*
         (-344 + 187*\[Lambda]) - 8*r^5*r0^3*(30 - 68*\[Lambda] + 
          9*\[Lambda]^2) - 8*r^3*r0^5*(30 - 68*\[Lambda] + 9*\[Lambda]^2) + 
        8*r^7*r0*(1020 - 1644*\[Lambda] + 257*\[Lambda]^2) + 
        8*r*r0^7*(1020 - 1644*\[Lambda] + 257*\[Lambda]^2)) + 
      80*r^5*r0^5*\[Lambda]^3*(-4*r^3*r0*(-2 + \[Lambda])*(1 + \[Lambda])^2 - 
        4*r*r0^3*(-2 + \[Lambda])*(1 + \[Lambda])^2 + 6*r^2*r0^2*\[Lambda]*
         (1 + \[Lambda])^2 + r^4*(10 + 3*\[Lambda] - 6*\[Lambda]^2 + 
          \[Lambda]^3) + r0^4*(10 + 3*\[Lambda] - 6*\[Lambda]^2 + 
          \[Lambda]^3)) + 72*M^3*r^2*r0^2*(5*r^4*r0^3*\[Lambda]*
         (-2 - 11*\[Lambda] + 6*\[Lambda]^2) + 5*r^3*r0^4*\[Lambda]*
         (-2 - 11*\[Lambda] + 6*\[Lambda]^2) - 6*r^5*r0^2*\[Lambda]*
         (15 - 49*\[Lambda] + 12*\[Lambda]^2) - 6*r^2*r0^5*\[Lambda]*
         (15 - 49*\[Lambda] + 12*\[Lambda]^2) + r^7*\[Lambda]*
         (1020 - 1519*\[Lambda] + 382*\[Lambda]^2) + r0^7*\[Lambda]*
         (1020 - 1519*\[Lambda] + 382*\[Lambda]^2) + 
        20*r^6*r0*(-18 + 86*\[Lambda] - 34*\[Lambda]^2 + 3*\[Lambda]^3) + 
        20*r*r0^6*(-18 + 86*\[Lambda] - 34*\[Lambda]^2 + 3*\[Lambda]^3)) + 
      240*M*r^4*r0^4*(r + r0)*\[Lambda]^2*
       (4*r^3*r0*(4 + 2*\[Lambda]^2 - 3*\[Lambda]^3) + 
        4*r*r0^3*(4 + 2*\[Lambda]^2 - 3*\[Lambda]^3) + 
        r^4*(-12 + \[Lambda] - 18*\[Lambda]^2 + 5*\[Lambda]^3) + 
        r0^4*(-12 + \[Lambda] - 18*\[Lambda]^2 + 5*\[Lambda]^3) + 
        2*r^2*r0^2*(-8 + \[Lambda] - 2*\[Lambda]^2 + 7*\[Lambda]^3)) + 
      24*M^2*r^3*r0^3*\[Lambda]*(-15*r^4*r0^2*\[Lambda]*(10 - 7*\[Lambda] + 
          \[Lambda]^2) - 15*r^2*r0^4*\[Lambda]*(10 - 7*\[Lambda] + 
          \[Lambda]^2) + 20*r^3*r0^3*\[Lambda]*(5 - 2*\[Lambda] + 
          2*\[Lambda]^2) - 12*r^5*r0*(45 - 29*\[Lambda] + 23*\[Lambda]^2 + 
          7*\[Lambda]^3) - 12*r*r0^5*(45 - 29*\[Lambda] + 23*\[Lambda]^2 + 
          7*\[Lambda]^3) + r^6*(-360 + 1412*\[Lambda] - 729*\[Lambda]^2 + 
          319*\[Lambda]^3) + r0^6*(-360 + 1412*\[Lambda] - 729*\[Lambda]^2 + 
          319*\[Lambda]^3)))/(46080*r^8*r0^8*(3*M + r*\[Lambda])*
      (3*M + r0*\[Lambda]))
 
p55[r_, r0_] = (14175*M^7*(3969*r^9 + 3969*r^8*r0 + 3724*r^7*r0^2 + 
        3724*r^6*r0^3 + 3814*r^5*r0^4 + 3814*r^4*r0^5 + 3724*r^3*r0^6 + 
        3724*r^2*r0^7 + 3969*r*r0^8 + 3969*r0^9) + 
      189*M^6*(99225*r^10*\[Lambda] + 99225*r0^10*\[Lambda] + 
        784*r^7*r0^3*(-553 + 319*\[Lambda]) + 784*r^3*r0^7*
         (-553 + 319*\[Lambda]) + 77*r^8*r0^2*(-5912 + 3401*\[Lambda]) + 
        77*r^2*r0^8*(-5912 + 3401*\[Lambda]) + 28*r^9*r0*
         (-16258 + 10009*\[Lambda]) + 28*r*r0^9*(-16258 + 10009*\[Lambda]) + 
        8*r^5*r0^5*(-55262 + 32501*\[Lambda]) + 2*r^6*r0^4*
         (-218276 + 127673*\[Lambda]) + 2*r^4*r0^6*(-218276 + 
          127673*\[Lambda])) + 224*r^6*r0^6*\[Lambda]^3*
       (-2 - \[Lambda] + \[Lambda]^2)*
       (2*r^3*r0*(35 + 3*\[Lambda] - 2*\[Lambda]^2) + 
        2*r*r0^3*(35 + 3*\[Lambda] - 2*\[Lambda]^2) + 
        r^4*(45 - 14*\[Lambda] + \[Lambda]^2) + 
        r0^4*(45 - 14*\[Lambda] + \[Lambda]^2) + 2*r^2*r0^2*
         (35 + 8*\[Lambda] + 3*\[Lambda]^2)) + 63*M^5*r*r0*(r + r0)*
       (77*r^8*\[Lambda]*(-5912 + 2351*\[Lambda]) + 77*r0^8*\[Lambda]*
         (-5912 + 2351*\[Lambda]) + 28*r^6*r0^2*\[Lambda]*
         (-13936 + 5203*\[Lambda]) + 28*r^2*r0^6*\[Lambda]*
         (-13936 + 5203*\[Lambda]) + 56*r^7*r0*(13482 - 14237*\[Lambda] + 
          1598*\[Lambda]^2) + 56*r*r0^7*(13482 - 14237*\[Lambda] + 
          1598*\[Lambda]^2) + 8*r^5*r0^3*(91314 - 95477*\[Lambda] + 
          10790*\[Lambda]^2) + 8*r^3*r0^5*(91314 - 95477*\[Lambda] + 
          10790*\[Lambda]^2) + 14*r^4*r0^4*(528 - 29240*\[Lambda] + 
          11183*\[Lambda]^2)) + 6*M^4*r^2*r0^2*
       (49*r^8*\[Lambda]*(53928 - 54323*\[Lambda] + 9017*\[Lambda]^2) + 
        49*r0^8*\[Lambda]*(53928 - 54323*\[Lambda] + 9017*\[Lambda]^2) + 
        4*r^6*r0^2*(-463320 + 1694394*\[Lambda] - 855917*\[Lambda]^2 + 
          112535*\[Lambda]^3) + 4*r^2*r0^6*(-463320 + 1694394*\[Lambda] - 
          855917*\[Lambda]^2 + 112535*\[Lambda]^3) + 
        4*r^5*r0^3*(-455760 + 1671210*\[Lambda] - 858983*\[Lambda]^2 + 
          116714*\[Lambda]^3) + 4*r^3*r0^5*(-455760 + 1671210*\[Lambda] - 
          858983*\[Lambda]^2 + 116714*\[Lambda]^3) + 
        4*r^7*r0*(-463320 + 1758654*\[Lambda] - 959489*\[Lambda]^2 + 
          128726*\[Lambda]^3) + 4*r*r0^7*(-463320 + 1758654*\[Lambda] - 
          959489*\[Lambda]^2 + 128726*\[Lambda]^3) + 
        2*r^4*r0^4*(-919080 + 3370896*\[Lambda] - 1760617*\[Lambda]^2 + 
          243067*\[Lambda]^3)) + 112*M*r^5*r0^5*(r + r0)*\[Lambda]^2*
       (-12*r^3*r0*(1 + \[Lambda])^2*(15 - 49*\[Lambda] + 12*\[Lambda]^2) - 
        12*r*r0^3*(1 + \[Lambda])^2*(15 - 49*\[Lambda] + 12*\[Lambda]^2) + 
        r^4*(900 + 248*\[Lambda] + 1337*\[Lambda]^2 - 650*\[Lambda]^3 + 
          61*\[Lambda]^4) + r0^4*(900 + 248*\[Lambda] + 1337*\[Lambda]^2 - 
          650*\[Lambda]^3 + 61*\[Lambda]^4) + 2*r^2*r0^2*
         (450 + 94*\[Lambda] + 661*\[Lambda]^2 - 250*\[Lambda]^3 + 
          83*\[Lambda]^4)) + 144*M^3*r^3*r0^3*(r + r0)*
       (r^4*r0^2*\[Lambda]*(-24480 + 48661*\[Lambda] - 16840*\[Lambda]^2 + 
          4241*\[Lambda]^3) + r^2*r0^4*\[Lambda]*(-24480 + 48661*\[Lambda] - 
          16840*\[Lambda]^2 + 4241*\[Lambda]^3) + r^6*\[Lambda]*
         (-25740 + 54681*\[Lambda] - 19220*\[Lambda]^2 + 4451*\[Lambda]^3) + 
        r0^6*\[Lambda]*(-25740 + 54681*\[Lambda] - 19220*\[Lambda]^2 + 
          4451*\[Lambda]^3) - 10*r^5*r0*(-630 + 3988*\[Lambda] - 
          1903*\[Lambda]^2 + 466*\[Lambda]^3 + 75*\[Lambda]^4) - 
        10*r*r0^5*(-630 + 3988*\[Lambda] - 1903*\[Lambda]^2 + 
          466*\[Lambda]^3 + 75*\[Lambda]^4) - 2*r^3*r0^3*
         (-3150 + 19835*\[Lambda] - 10103*\[Lambda]^2 + 2680*\[Lambda]^3 + 
          242*\[Lambda]^4)) + 48*M^2*r^4*r0^4*\[Lambda]*
       (r^5*r0*(15120 - 38368*\[Lambda] + 20115*\[Lambda]^2 - 
          14299*\[Lambda]^3 + 118*\[Lambda]^4) + 
        r*r0^5*(15120 - 38368*\[Lambda] + 20115*\[Lambda]^2 - 
          14299*\[Lambda]^3 + 118*\[Lambda]^4) + 2*r^3*r0^3*
         (7560 - 18659*\[Lambda] + 9851*\[Lambda]^2 - 6649*\[Lambda]^3 + 
          346*\[Lambda]^4) + r^4*r0^2*(15120 - 36478*\[Lambda] + 
          18897*\[Lambda]^2 - 13333*\[Lambda]^3 + 412*\[Lambda]^4) + 
        r^2*r0^4*(15120 - 36478*\[Lambda] + 18897*\[Lambda]^2 - 
          13333*\[Lambda]^3 + 412*\[Lambda]^4) + 
        r^6*(6300 - 32740*\[Lambda] + 15537*\[Lambda]^2 - 12619*\[Lambda]^3 + 
          1924*\[Lambda]^4) + r0^6*(6300 - 32740*\[Lambda] + 
          15537*\[Lambda]^2 - 12619*\[Lambda]^3 + 1924*\[Lambda]^4)))/
     (6451200*r^10*r0^10*(3*M + r*\[Lambda])*(3*M + r0*\[Lambda]))
 
p54[r_, r0_] = 0
 
p53[r_, r0_] = 0
 
p52[r_, r0_] = 0
ZV6[r_, r0_] = ((r - r0)*p611[r, r0])/X[r, r0]^11 + p610[r, r0]/X[r, r0]^10 + 
     ((r - r0)*p69[r, r0])/X[r, r0]^9 + p68[r, r0]/X[r, r0]^8 + 
     ((r - r0)*p67[r, r0])/X[r, r0]^7 + p66[r, r0]/X[r, r0]^6 + 
     ((r - r0)*p65[r, r0])/X[r, r0]^5 + p64[r, r0]/X[r, r0]^4 + 
     ((r - r0)*p63[r, r0])/X[r, r0]^3 + p62[r, r0]/X[r, r0]^2
 
p611[r_, r0_] = (21*(9*M^3*(r + r0) + 3*M^2*(r^2 + 4*r*r0 + r0^2)*\[Lambda] + 
       3*M*r*r0*(r + r0)*\[Lambda]^2 + 2*r^2*r0^2*\[Lambda]^2*
        (1 + \[Lambda])))/(64*r^2*r0^2*(3*M + r*\[Lambda])*
      (3*M + r0*\[Lambda]))
 
p610[r_, r0_] = (21*(9*M^4*(9*r^4 - 2*r^2*r0^2 + 9*r0^4) + 
       4*M*r^2*r0^2*(r^3 + r0^3)*\[Lambda]^2*(-1 + 2*\[Lambda]) + 
       4*r^3*r0^3*\[Lambda]^2*(1 + \[Lambda])*(r^2*\[Lambda] + 
         r0^2*\[Lambda] - 2*r*r0*(1 + \[Lambda])) + 3*M^2*r*r0*\[Lambda]*
        (4*r^3*r0*(-2 + \[Lambda]) + 4*r*r0^3*(-2 + \[Lambda]) - 
         6*r^2*r0^2*\[Lambda] + r^4*(-4 + 7*\[Lambda]) + 
         r0^4*(-4 + 7*\[Lambda])) + 9*M^3*(3*r^5*\[Lambda] - 
         2*r^3*r0^2*\[Lambda] - 2*r^2*r0^3*\[Lambda] + 3*r0^5*\[Lambda] + 
         r^4*r0*(-4 + 7*\[Lambda]) + r*r0^4*(-4 + 7*\[Lambda]))))/
     (256*r^4*r0^4*(3*M + r*\[Lambda])*(3*M + r0*\[Lambda]))
 
p69[r_, r0_] = (7*(405*M^5*(25*r^5 + 25*r^4*r0 + 22*r^3*r0^2 + 22*r^2*r0^3 + 
         25*r*r0^4 + 25*r0^5) + 40*r^4*r0^4*\[Lambda]^3*(1 + \[Lambda])*
        (r^2*(-2 + \[Lambda]) + r0^2*(-2 + \[Lambda]) - 
         r*r0*(5 + 2*\[Lambda])) + 27*M^4*(125*r^6*\[Lambda] + 
         125*r0^6*\[Lambda] + 16*r^3*r0^3*(-18 + 19*\[Lambda]) + 
         4*r^5*r0*(-77 + 96*\[Lambda]) + 4*r*r0^5*(-77 + 96*\[Lambda]) + 
         r^4*r0^2*(-308 + 339*\[Lambda]) + r^2*r0^4*(-308 + 339*\[Lambda])) + 
       60*M*r^3*r0^3*(r + r0)*\[Lambda]^2*(-2*r*r0*(1 + \[Lambda])^2 + 
         r^2*(3 - 2*\[Lambda] + 4*\[Lambda]^2) + 
         r0^2*(3 - 2*\[Lambda] + 4*\[Lambda]^2)) + 9*M^3*r*r0*(r + r0)*
        (7*r^4*\[Lambda]*(-44 + 37*\[Lambda]) + 7*r0^4*\[Lambda]*
          (-44 + 37*\[Lambda]) + 2*r^2*r0^2*\[Lambda]*(-124 + 77*\[Lambda]) + 
         12*r^3*r0*(15 - 49*\[Lambda] + 12*\[Lambda]^2) + 
         12*r*r0^3*(15 - 49*\[Lambda] + 12*\[Lambda]^2)) + 
       18*M^2*r^2*r0^2*\[Lambda]*(2*r^2*r0^2*(40 - 49*\[Lambda] + 
           17*\[Lambda]^2) + 2*r^3*r0*(40 - 59*\[Lambda] + 22*\[Lambda]^2) + 
         2*r*r0^3*(40 - 59*\[Lambda] + 22*\[Lambda]^2) + 
         r^4*(30 - 83*\[Lambda] + 39*\[Lambda]^2) + 
         r0^4*(30 - 83*\[Lambda] + 39*\[Lambda]^2))))/
     (5760*r^6*r0^6*(3*M + r*\[Lambda])*(3*M + r0*\[Lambda]))
 
p68[r_, r0_] = (7*(405*M^6*(1225*r^8 - 100*r^6*r0^2 + 54*r^4*r0^4 - 
         100*r^2*r0^6 + 1225*r0^8) + 27*M^5*(6125*r^9*\[Lambda] - 
         1500*r^7*r0^2*\[Lambda] - 1500*r^2*r0^7*\[Lambda] + 
         6125*r0^9*\[Lambda] + 90*r^5*r0^4*(-4 + 7*\[Lambda]) + 
         90*r^4*r0^5*(-4 + 7*\[Lambda]) - 28*r^6*r0^3*(-44 + 37*\[Lambda]) - 
         28*r^3*r0^6*(-44 + 37*\[Lambda]) + 63*r^8*r0*
          (-344 + 187*\[Lambda]) + 63*r*r0^8*(-344 + 187*\[Lambda])) + 
       27*M^4*r*r0*(10*r^4*r0^4*(4 - 7*\[Lambda])^2 - 28*r^6*r0^2*\[Lambda]*
          (-44 + 37*\[Lambda]) - 28*r^2*r0^6*\[Lambda]*(-44 + 37*\[Lambda]) + 
         21*r^8*\[Lambda]*(-344 + 187*\[Lambda]) + 21*r0^8*\[Lambda]*
          (-344 + 187*\[Lambda]) - 8*r^5*r0^3*(30 - 68*\[Lambda] + 
           9*\[Lambda]^2) - 8*r^3*r0^5*(30 - 68*\[Lambda] + 9*\[Lambda]^2) + 
         8*r^7*r0*(1020 - 1644*\[Lambda] + 257*\[Lambda]^2) + 
         8*r*r0^7*(1020 - 1644*\[Lambda] + 257*\[Lambda]^2)) + 
       80*r^5*r0^5*\[Lambda]^3*(-4*r^3*r0*(-2 + \[Lambda])*
          (1 + \[Lambda])^2 - 4*r*r0^3*(-2 + \[Lambda])*(1 + \[Lambda])^2 + 
         6*r^2*r0^2*\[Lambda]*(1 + \[Lambda])^2 + 
         r^4*(10 + 3*\[Lambda] - 6*\[Lambda]^2 + \[Lambda]^3) + 
         r0^4*(10 + 3*\[Lambda] - 6*\[Lambda]^2 + \[Lambda]^3)) + 
       72*M^3*r^2*r0^2*(5*r^4*r0^3*\[Lambda]*(-2 - 11*\[Lambda] + 
           6*\[Lambda]^2) + 5*r^3*r0^4*\[Lambda]*(-2 - 11*\[Lambda] + 
           6*\[Lambda]^2) - 6*r^5*r0^2*\[Lambda]*(15 - 49*\[Lambda] + 
           12*\[Lambda]^2) - 6*r^2*r0^5*\[Lambda]*(15 - 49*\[Lambda] + 
           12*\[Lambda]^2) + r^7*\[Lambda]*(1020 - 1519*\[Lambda] + 
           382*\[Lambda]^2) + r0^7*\[Lambda]*(1020 - 1519*\[Lambda] + 
           382*\[Lambda]^2) + 20*r^6*r0*(-18 + 86*\[Lambda] - 
           34*\[Lambda]^2 + 3*\[Lambda]^3) + 20*r*r0^6*(-18 + 86*\[Lambda] - 
           34*\[Lambda]^2 + 3*\[Lambda]^3)) + 240*M*r^4*r0^4*(r + r0)*
        \[Lambda]^2*(4*r^3*r0*(4 + 2*\[Lambda]^2 - 3*\[Lambda]^3) + 
         4*r*r0^3*(4 + 2*\[Lambda]^2 - 3*\[Lambda]^3) + 
         r^4*(-12 + \[Lambda] - 18*\[Lambda]^2 + 5*\[Lambda]^3) + 
         r0^4*(-12 + \[Lambda] - 18*\[Lambda]^2 + 5*\[Lambda]^3) + 
         2*r^2*r0^2*(-8 + \[Lambda] - 2*\[Lambda]^2 + 7*\[Lambda]^3)) + 
       24*M^2*r^3*r0^3*\[Lambda]*(-15*r^4*r0^2*\[Lambda]*(10 - 7*\[Lambda] + 
           \[Lambda]^2) - 15*r^2*r0^4*\[Lambda]*(10 - 7*\[Lambda] + 
           \[Lambda]^2) + 20*r^3*r0^3*\[Lambda]*(5 - 2*\[Lambda] + 
           2*\[Lambda]^2) - 12*r^5*r0*(45 - 29*\[Lambda] + 23*\[Lambda]^2 + 
           7*\[Lambda]^3) - 12*r*r0^5*(45 - 29*\[Lambda] + 23*\[Lambda]^2 + 
           7*\[Lambda]^3) + r^6*(-360 + 1412*\[Lambda] - 729*\[Lambda]^2 + 
           319*\[Lambda]^3) + r0^6*(-360 + 1412*\[Lambda] - 729*\[Lambda]^2 + 
           319*\[Lambda]^3))))/(184320*r^8*r0^8*(3*M + r*\[Lambda])*
      (3*M + r0*\[Lambda]))
 
p67[r_, r0_] = (14175*M^7*(3969*r^9 + 3969*r^8*r0 + 3724*r^7*r0^2 + 
        3724*r^6*r0^3 + 3814*r^5*r0^4 + 3814*r^4*r0^5 + 3724*r^3*r0^6 + 
        3724*r^2*r0^7 + 3969*r*r0^8 + 3969*r0^9) + 
      189*M^6*(99225*r^10*\[Lambda] + 99225*r0^10*\[Lambda] + 
        784*r^7*r0^3*(-553 + 319*\[Lambda]) + 784*r^3*r0^7*
         (-553 + 319*\[Lambda]) + 77*r^8*r0^2*(-5912 + 3401*\[Lambda]) + 
        77*r^2*r0^8*(-5912 + 3401*\[Lambda]) + 28*r^9*r0*
         (-16258 + 10009*\[Lambda]) + 28*r*r0^9*(-16258 + 10009*\[Lambda]) + 
        8*r^5*r0^5*(-55262 + 32501*\[Lambda]) + 2*r^6*r0^4*
         (-218276 + 127673*\[Lambda]) + 2*r^4*r0^6*(-218276 + 
          127673*\[Lambda])) + 224*r^6*r0^6*\[Lambda]^3*
       (-2 - \[Lambda] + \[Lambda]^2)*
       (2*r^3*r0*(35 + 3*\[Lambda] - 2*\[Lambda]^2) + 
        2*r*r0^3*(35 + 3*\[Lambda] - 2*\[Lambda]^2) + 
        r^4*(45 - 14*\[Lambda] + \[Lambda]^2) + 
        r0^4*(45 - 14*\[Lambda] + \[Lambda]^2) + 2*r^2*r0^2*
         (35 + 8*\[Lambda] + 3*\[Lambda]^2)) + 63*M^5*r*r0*(r + r0)*
       (77*r^8*\[Lambda]*(-5912 + 2351*\[Lambda]) + 77*r0^8*\[Lambda]*
         (-5912 + 2351*\[Lambda]) + 28*r^6*r0^2*\[Lambda]*
         (-13936 + 5203*\[Lambda]) + 28*r^2*r0^6*\[Lambda]*
         (-13936 + 5203*\[Lambda]) + 56*r^7*r0*(13482 - 14237*\[Lambda] + 
          1598*\[Lambda]^2) + 56*r*r0^7*(13482 - 14237*\[Lambda] + 
          1598*\[Lambda]^2) + 8*r^5*r0^3*(91314 - 95477*\[Lambda] + 
          10790*\[Lambda]^2) + 8*r^3*r0^5*(91314 - 95477*\[Lambda] + 
          10790*\[Lambda]^2) + 14*r^4*r0^4*(528 - 29240*\[Lambda] + 
          11183*\[Lambda]^2)) + 6*M^4*r^2*r0^2*
       (49*r^8*\[Lambda]*(53928 - 54323*\[Lambda] + 9017*\[Lambda]^2) + 
        49*r0^8*\[Lambda]*(53928 - 54323*\[Lambda] + 9017*\[Lambda]^2) + 
        4*r^6*r0^2*(-463320 + 1694394*\[Lambda] - 855917*\[Lambda]^2 + 
          112535*\[Lambda]^3) + 4*r^2*r0^6*(-463320 + 1694394*\[Lambda] - 
          855917*\[Lambda]^2 + 112535*\[Lambda]^3) + 
        4*r^5*r0^3*(-455760 + 1671210*\[Lambda] - 858983*\[Lambda]^2 + 
          116714*\[Lambda]^3) + 4*r^3*r0^5*(-455760 + 1671210*\[Lambda] - 
          858983*\[Lambda]^2 + 116714*\[Lambda]^3) + 
        4*r^7*r0*(-463320 + 1758654*\[Lambda] - 959489*\[Lambda]^2 + 
          128726*\[Lambda]^3) + 4*r*r0^7*(-463320 + 1758654*\[Lambda] - 
          959489*\[Lambda]^2 + 128726*\[Lambda]^3) + 
        2*r^4*r0^4*(-919080 + 3370896*\[Lambda] - 1760617*\[Lambda]^2 + 
          243067*\[Lambda]^3)) + 112*M*r^5*r0^5*(r + r0)*\[Lambda]^2*
       (-12*r^3*r0*(1 + \[Lambda])^2*(15 - 49*\[Lambda] + 12*\[Lambda]^2) - 
        12*r*r0^3*(1 + \[Lambda])^2*(15 - 49*\[Lambda] + 12*\[Lambda]^2) + 
        r^4*(900 + 248*\[Lambda] + 1337*\[Lambda]^2 - 650*\[Lambda]^3 + 
          61*\[Lambda]^4) + r0^4*(900 + 248*\[Lambda] + 1337*\[Lambda]^2 - 
          650*\[Lambda]^3 + 61*\[Lambda]^4) + 2*r^2*r0^2*
         (450 + 94*\[Lambda] + 661*\[Lambda]^2 - 250*\[Lambda]^3 + 
          83*\[Lambda]^4)) + 144*M^3*r^3*r0^3*(r + r0)*
       (r^4*r0^2*\[Lambda]*(-24480 + 48661*\[Lambda] - 16840*\[Lambda]^2 + 
          4241*\[Lambda]^3) + r^2*r0^4*\[Lambda]*(-24480 + 48661*\[Lambda] - 
          16840*\[Lambda]^2 + 4241*\[Lambda]^3) + r^6*\[Lambda]*
         (-25740 + 54681*\[Lambda] - 19220*\[Lambda]^2 + 4451*\[Lambda]^3) + 
        r0^6*\[Lambda]*(-25740 + 54681*\[Lambda] - 19220*\[Lambda]^2 + 
          4451*\[Lambda]^3) - 10*r^5*r0*(-630 + 3988*\[Lambda] - 
          1903*\[Lambda]^2 + 466*\[Lambda]^3 + 75*\[Lambda]^4) - 
        10*r*r0^5*(-630 + 3988*\[Lambda] - 1903*\[Lambda]^2 + 
          466*\[Lambda]^3 + 75*\[Lambda]^4) - 2*r^3*r0^3*
         (-3150 + 19835*\[Lambda] - 10103*\[Lambda]^2 + 2680*\[Lambda]^3 + 
          242*\[Lambda]^4)) + 48*M^2*r^4*r0^4*\[Lambda]*
       (r^5*r0*(15120 - 38368*\[Lambda] + 20115*\[Lambda]^2 - 
          14299*\[Lambda]^3 + 118*\[Lambda]^4) + 
        r*r0^5*(15120 - 38368*\[Lambda] + 20115*\[Lambda]^2 - 
          14299*\[Lambda]^3 + 118*\[Lambda]^4) + 2*r^3*r0^3*
         (7560 - 18659*\[Lambda] + 9851*\[Lambda]^2 - 6649*\[Lambda]^3 + 
          346*\[Lambda]^4) + r^4*r0^2*(15120 - 36478*\[Lambda] + 
          18897*\[Lambda]^2 - 13333*\[Lambda]^3 + 412*\[Lambda]^4) + 
        r^2*r0^4*(15120 - 36478*\[Lambda] + 18897*\[Lambda]^2 - 
          13333*\[Lambda]^3 + 412*\[Lambda]^4) + 
        r^6*(6300 - 32740*\[Lambda] + 15537*\[Lambda]^2 - 12619*\[Lambda]^3 + 
          1924*\[Lambda]^4) + r0^6*(6300 - 32740*\[Lambda] + 
          15537*\[Lambda]^2 - 12619*\[Lambda]^3 + 1924*\[Lambda]^4)))/
     (2580480*r^10*r0^10*(3*M + r*\[Lambda])*(3*M + r0*\[Lambda]))
 
p66[r_, r0_] = (637875*M^8*(53361*r^12 - 2646*r^10*r0^2 + 735*r^8*r0^4 - 
        500*r^6*r0^6 + 735*r^4*r0^8 - 2646*r^2*r0^10 + 53361*r0^12) + 
      19845*M^7*(571725*r^13*\[Lambda] - 85050*r^11*r0^2*\[Lambda] - 
        85050*r^2*r0^11*\[Lambda] + 571725*r0^13*\[Lambda] + 
        2625*r^9*r0^4*(-4 + 7*\[Lambda]) + 2625*r^4*r0^9*(-4 + 7*\[Lambda]) - 
        300*r^7*r0^6*(-44 + 37*\[Lambda]) - 300*r^6*r0^7*
         (-44 + 37*\[Lambda]) + 81*r^8*r0^5*(-344 + 187*\[Lambda]) + 
        81*r^5*r0^8*(-344 + 187*\[Lambda]) - 22*r^10*r0^3*
         (-5912 + 2351*\[Lambda]) - 22*r^3*r0^10*(-5912 + 2351*\[Lambda]) + 
        275*r^12*r0*(-11692 + 3643*\[Lambda]) + 275*r*r0^12*
         (-11692 + 3643*\[Lambda])) + 189*M^6*r*r0*
       (-588*r^6*r0^6*(44 - 37*\[Lambda])^2 - 2310*r^10*r0^2*\[Lambda]*
         (-5912 + 2351*\[Lambda]) - 2310*r^2*r0^10*\[Lambda]*
         (-5912 + 2351*\[Lambda]) + 9625*r^12*\[Lambda]*
         (-11692 + 3643*\[Lambda]) + 9625*r0^12*\[Lambda]*
         (-11692 + 3643*\[Lambda]) + 360*r^7*r0^5*(2310 - 2482*\[Lambda] + 
          171*\[Lambda]^2) + 360*r^5*r0^7*(2310 - 2482*\[Lambda] + 
          171*\[Lambda]^2) + 945*r^8*r0^4*(1376 - 3156*\[Lambda] + 
          1309*\[Lambda]^2) + 945*r^4*r0^8*(1376 - 3156*\[Lambda] + 
          1309*\[Lambda]^2) - 140*r^9*r0^3*(53928 - 51698*\[Lambda] + 
          3767*\[Lambda]^2) - 140*r^3*r0^9*(53928 - 51698*\[Lambda] + 
          3767*\[Lambda]^2) + 84*r^11*r0*(2919276 - 2273146*\[Lambda] + 
          195979*\[Lambda]^2) + 84*r*r0^11*(2919276 - 2273146*\[Lambda] + 
          195979*\[Lambda]^2)) + 108*M^5*r^2*r0^2*
       (-980*r^9*r0^2*\[Lambda]*(13482 - 14237*\[Lambda] + 
          1598*\[Lambda]^2) - 980*r^2*r0^9*\[Lambda]*
         (13482 - 14237*\[Lambda] + 1598*\[Lambda]^2) + 
        49*r^11*\[Lambda]*(2919276 - 2202271*\[Lambda] + 
          266854*\[Lambda]^2) + 49*r0^11*\[Lambda]*(2919276 - 
          2202271*\[Lambda] + 266854*\[Lambda]^2) + 
        210*r^7*r0^4*(-4080 + 12466*\[Lambda] - 11661*\[Lambda]^2 + 
          1674*\[Lambda]^3) + 210*r^4*r0^7*(-4080 + 12466*\[Lambda] - 
          11661*\[Lambda]^2 + 1674*\[Lambda]^3) - 84*r^6*r0^5*
         (-1920 + 6077*\[Lambda] - 11287*\[Lambda]^2 + 2658*\[Lambda]^3) - 
        84*r^5*r0^6*(-1920 + 6077*\[Lambda] - 11287*\[Lambda]^2 + 
          2658*\[Lambda]^3) + 75*r^8*r0^3*(41184 - 77376*\[Lambda] + 
          5027*\[Lambda]^2 + 3874*\[Lambda]^3) + 75*r^3*r0^8*
         (41184 - 77376*\[Lambda] + 5027*\[Lambda]^2 + 3874*\[Lambda]^3) + 
        12*r^10*r0*(-12469040 + 19448637*\[Lambda] - 3864442*\[Lambda]^2 + 
          181948*\[Lambda]^3) + 12*r*r0^10*(-12469040 + 19448637*\[Lambda] - 
          3864442*\[Lambda]^2 + 181948*\[Lambda]^3)) + 
      36*M^4*r^3*r0^3*(-45*r^8*r0^2*\[Lambda]*(-205920 + 488016*\[Lambda] - 
          130681*\[Lambda]^2 + 8119*\[Lambda]^3) - 45*r^2*r0^8*\[Lambda]*
         (-205920 + 488016*\[Lambda] - 130681*\[Lambda]^2 + 
          8119*\[Lambda]^3) + r^10*\[Lambda]*(-149628480 + 
          217450804*\[Lambda] - 55970199*\[Lambda]^2 + 8519321*\[Lambda]^3) + 
        r0^10*\[Lambda]*(-149628480 + 217450804*\[Lambda] - 
          55970199*\[Lambda]^2 + 8519321*\[Lambda]^3) + 
        210*r^6*r0^4*(1440 - 6320*\[Lambda] + 10014*\[Lambda]^2 - 
          2879*\[Lambda]^3 + 161*\[Lambda]^4) + 210*r^4*r0^6*
         (1440 - 6320*\[Lambda] + 10014*\[Lambda]^2 - 2879*\[Lambda]^3 + 
          161*\[Lambda]^4) - 252*r^5*r0^5*(900 - 3180*\[Lambda] + 
          9079*\[Lambda]^2 - 3774*\[Lambda]^3 + 771*\[Lambda]^4) + 
        120*r^7*r0^3*(-6300 + 25600*\[Lambda] + 11126*\[Lambda]^2 - 
          10446*\[Lambda]^3 + 2549*\[Lambda]^4) + 120*r^3*r0^7*
         (-6300 + 25600*\[Lambda] + 11126*\[Lambda]^2 - 10446*\[Lambda]^3 + 
          2549*\[Lambda]^4) - 10*r^9*r0*(-7412580 + 23242500*\[Lambda] - 
          8059181*\[Lambda]^2 + 1135986*\[Lambda]^3 + 100451*\[Lambda]^4) - 
        10*r*r0^9*(-7412580 + 23242500*\[Lambda] - 8059181*\[Lambda]^2 + 
          1135986*\[Lambda]^3 + 100451*\[Lambda]^4)) + 
      2240*r^7*r0^7*\[Lambda]^3*(-20*r^3*r0^3*\[Lambda]*
         (2 + \[Lambda] - \[Lambda]^2)^2 + 15*r^4*r0^2*\[Lambda]*
         (1 + \[Lambda])^2*(10 - 7*\[Lambda] + \[Lambda]^2) + 
        15*r^2*r0^4*\[Lambda]*(1 + \[Lambda])^2*(10 - 7*\[Lambda] + 
          \[Lambda]^2) - 6*r^5*r0*(1 + \[Lambda])^2*(-90 + 73*\[Lambda] - 
          16*\[Lambda]^2 + \[Lambda]^3) - 6*r*r0^5*(1 + \[Lambda])^2*
         (-90 + 73*\[Lambda] - 16*\[Lambda]^2 + \[Lambda]^3) + 
        r^6*(1260 + 148*\[Lambda] - 815*\[Lambda]^2 + 267*\[Lambda]^3 - 
          29*\[Lambda]^4 + \[Lambda]^5) + r0^6*(1260 + 148*\[Lambda] - 
          815*\[Lambda]^2 + 267*\[Lambda]^3 - 29*\[Lambda]^4 + 
          \[Lambda]^5)) + 6720*M*r^6*r0^6*(r + r0)*\[Lambda]^2*
       (r^5*r0*(3060 + 440*\[Lambda] + 1461*\[Lambda]^2 - 2976*\[Lambda]^3 + 
          965*\[Lambda]^4 - 78*\[Lambda]^5) + r*r0^5*(3060 + 440*\[Lambda] + 
          1461*\[Lambda]^2 - 2976*\[Lambda]^3 + 965*\[Lambda]^4 - 
          78*\[Lambda]^5) + 9*r^6*(-300 - 160*\[Lambda] - 429*\[Lambda]^2 + 
          284*\[Lambda]^3 - 45*\[Lambda]^4 + 2*\[Lambda]^5) + 
        9*r0^6*(-300 - 160*\[Lambda] - 429*\[Lambda]^2 + 284*\[Lambda]^3 - 
          45*\[Lambda]^4 + 2*\[Lambda]^5) - 30*r^3*r0^3*
         (-102 - 12*\[Lambda] - 55*\[Lambda]^2 + 82*\[Lambda]^3 - 
          37*\[Lambda]^4 + 6*\[Lambda]^5) + 5*r^4*r0^2*(-612 - 70*\[Lambda] - 
          315*\[Lambda]^2 + 510*\[Lambda]^3 - 223*\[Lambda]^4 + 
          30*\[Lambda]^5) + 5*r^2*r0^4*(-612 - 70*\[Lambda] - 
          315*\[Lambda]^2 + 510*\[Lambda]^3 - 223*\[Lambda]^4 + 
          30*\[Lambda]^5)) + 720*M^3*r^4*r0^4*
       (-42*r^5*r0^4*\[Lambda]*(-30 - 164*\[Lambda] + 183*\[Lambda]^2 + 
          61*\[Lambda]^4) - 42*r^4*r0^5*\[Lambda]*(-30 - 164*\[Lambda] + 
          183*\[Lambda]^2 + 61*\[Lambda]^4) + 60*r^7*r0^2*\[Lambda]*
         (-630 + 3988*\[Lambda] - 1903*\[Lambda]^2 + 466*\[Lambda]^3 + 
          75*\[Lambda]^4) + 60*r^2*r0^7*\[Lambda]*(-630 + 3988*\[Lambda] - 
          1903*\[Lambda]^2 + 466*\[Lambda]^3 + 75*\[Lambda]^4) + 
        28*r^6*r0^3*\[Lambda]*(-270 - 1498*\[Lambda] + 1213*\[Lambda]^2 - 
          280*\[Lambda]^3 + 159*\[Lambda]^4) + 28*r^3*r0^6*\[Lambda]*
         (-270 - 1498*\[Lambda] + 1213*\[Lambda]^2 - 280*\[Lambda]^3 + 
          159*\[Lambda]^4) + r^9*\[Lambda]*(1235430 - 3433338*\[Lambda] + 
          1339971*\[Lambda]^2 - 559330*\[Lambda]^3 + 56897*\[Lambda]^4) + 
        r0^9*\[Lambda]*(1235430 - 3433338*\[Lambda] + 1339971*\[Lambda]^2 - 
          559330*\[Lambda]^3 + 56897*\[Lambda]^4) - 
        63*r^8*r0*(3600 - 28570*\[Lambda] + 15242*\[Lambda]^2 - 
          4837*\[Lambda]^3 + 330*\[Lambda]^4 + 649*\[Lambda]^5) - 
        63*r*r0^8*(3600 - 28570*\[Lambda] + 15242*\[Lambda]^2 - 
          4837*\[Lambda]^3 + 330*\[Lambda]^4 + 649*\[Lambda]^5)) + 
      720*M^2*r^5*r0^5*\[Lambda]*(56*r^5*r0^3*\[Lambda]*
         (105 - 122*\[Lambda] + 4*\[Lambda]^2 - 34*\[Lambda]^3 + 
          5*\[Lambda]^4) + 56*r^3*r0^5*\[Lambda]*(105 - 122*\[Lambda] + 
          4*\[Lambda]^2 - 34*\[Lambda]^3 + 5*\[Lambda]^4) - 
        70*r^4*r0^4*\[Lambda]*(58 - 82*\[Lambda] + 11*\[Lambda]^2 + 
          14*\[Lambda]^3 + 25*\[Lambda]^4) + 84*r^6*r0^2*\[Lambda]*
         (-210 + 134*\[Lambda] - 109*\[Lambda]^2 + 40*\[Lambda]^3 + 
          43*\[Lambda]^4) + 84*r^2*r0^6*\[Lambda]*(-210 + 134*\[Lambda] - 
          109*\[Lambda]^2 + 40*\[Lambda]^3 + 43*\[Lambda]^4) - 
        8*r^7*r0*(12600 - 8180*\[Lambda] + 4912*\[Lambda]^2 - 
          7487*\[Lambda]^3 - 3930*\[Lambda]^4 + 899*\[Lambda]^5) - 
        8*r*r0^7*(12600 - 8180*\[Lambda] + 4912*\[Lambda]^2 - 
          7487*\[Lambda]^3 - 3930*\[Lambda]^4 + 899*\[Lambda]^5) + 
        r^8*(-75600 + 497010*\[Lambda] - 204318*\[Lambda]^2 + 
          243421*\[Lambda]^3 - 66006*\[Lambda]^4 + 4175*\[Lambda]^5) + 
        r0^8*(-75600 + 497010*\[Lambda] - 204318*\[Lambda]^2 + 
          243421*\[Lambda]^3 - 66006*\[Lambda]^4 + 4175*\[Lambda]^5)))/
     (2322432000*r^12*r0^12*(3*M + r*\[Lambda])*(3*M + r0*\[Lambda]))
 
p65[r_, r0_] = 0
 
p64[r_, r0_] = 0
 
p63[r_, r0_] = 0
 
p62[r_, r0_] = 0

